Constructive Provability Logic

We present constructive provability logic, an intuitionstic modal logic that validates the L\"ob rule of G\"odel and L\"ob's provability logic by permitting logical reflection over provability. Two distinct variants of this logic, CPL and CPL*, are presented in natural deduction and sequent calculus forms which are then shown to be equivalent. In addition, we discuss the use of constructive provability logic to justify stratified negation in logic programming within an intuitionstic and structural proof theory.

==> anc/Accessibility/Five.agda <==
-- Some accessibility relations on 5-element sets
-- Robert J. Simmons

module Accessibility.Five where

open import Prelude
open import Accessibility.Inductive

data Five : Set where
   α : Five
   β : Five
   γ : Five
   δ : Five
   ε : Five

-- Equality on this set is decidable (dumbest theorem ever)
_≡?_ : (w : Five) (w' : Five) → Decidable (w ≡ w')
ε ≡? ε = Inl refl
ε ≡? δ = Inr (λ ())
ε ≡? γ = Inr (λ ())
ε ≡? β = Inr (λ ())
ε ≡? α = Inr (λ ())
δ ≡? ε = Inr (λ ())
δ ≡? δ = Inl refl
δ ≡? γ = Inr (λ ())
δ ≡? β = Inr (λ ())
δ ≡? α = Inr (λ ())
γ ≡? ε = Inr (λ ())
γ ≡? δ = Inr (λ ())
γ ≡? γ = Inl refl
γ ≡? β = Inr (λ ())
γ ≡? α = Inr (λ ())
β ≡? ε = Inr (λ ())
β ≡? δ = Inr (λ ())
β ≡? γ = Inr (λ ())
β ≡? β = Inl refl
β ≡? α = Inr (λ ())
α ≡? ε = Inr (λ ())
α ≡? δ = Inr (λ ())
α ≡? γ = Inr (λ ())
α ≡? β = Inr (λ ())
α ≡? α = Inl refl

module EXAMPLE where
   -- This is the default "random upwards well-founded accessibility relation"
   -- from the tech report, with δ used instead of ω and ε disconnected.
   -- 
   --     β →→→→→→ δ
   --   ↗   ↗   ↗
   -- α →→↗    γ     ε

   succ◆ : Five → List Five
   succ◆ α = β :: δ :: []
   succ◆ β = δ :: []
   succ◆ γ = δ :: []
   succ◆ δ = []
   succ◆ ε = []

   _≺_ : Five → Five → Set
   w ≺ w' = w' ∈ succ◆ w

   succδ : ∀{w} → (P : Five → Set) → w ∈ [ δ ] → P δ → P w
   succδ P Z x = x
   succδ P (S ()) x

   indα : (P : Five → Set) 
      → ((w : Five) → ((w' : Five) → w ≺ w' → P w') → P w)
      → (w' : Five) → α ≺ w' → P w'
   indα P iH .β Z     = iH β (λ w' ω → succδ P ω (iH δ (λ w ())))
   indα P iH .δ (S Z) = iH δ (λ w' ())
   indα P iH w (S (S ()))

   ind : (P : Five → Set) 
      → ((w : Five) → ((w' : Five) → w ≺ w' → P w') → P w)
      → ((w : Five) → P w)
   ind P iH α = iH α (indα P iH)
   ind P iH β = iH β (λ w' ω → succδ P ω (iH δ (λ w0 ())))
   ind P iH γ = iH γ (λ w' ω → succδ P ω (iH δ (λ w0 ())))
   ind P iH δ = iH δ (λ w' ())
   ind P iH ε = iH ε (λ w' ())

   Example : UpwardsWellFounded
   Example = record
     {W = Five;
      _≺_ = _≺_;
      _≡?_ = _≡?_;
      ind = ind}

open EXAMPLE public using (Example)

module WIDE where
   -- Wide five-element accessibility relation (and its transitive closure)
   -- 
   --      δ
   --   ↗   ↘ 
   -- ε →→ γ →→ α   
   --   ↘   ↗ 
   --      β 

   succ◆ : Five → List Five
   succ◆ ε = δ :: γ :: β :: []
   succ◆ δ = [ α ]
   succ◆ γ = [ α ]
   succ◆ β = [ α ]
   succ◆ α = []

   _≺_ : Five → Five → Set
   w ≺ w' = w' ∈ succ◆ w

   notin : {A : Set} → ∀{ws}{w w' : A} 
      → (w ≡ w' → Void) → (w ∈ ws → Void) → (w ∈ (w' :: ws) → Void)
   notin f g Z = f refl
   notin f g (S iN) = g iN

   _∈?_ : (w : Five) (ws : List Five) → Decidable (w ∈ ws)
   w ∈? [] = Inr (λ ())
   w ∈? (w' :: ws) with w ≡? w' | w ∈? ws
   w ∈? (.w :: ws) | Inl Refl | i2 = Inl Z
   w ∈? (w' :: ws) | Inr f | Inl iN = Inl (S iN)
   w ∈? (w' :: ws) | Inr f | Inr g = Inr (notin f g)

   succα : ∀{w} → (P : Five → Set) → w ∈ [ α ] → P α → P w
   succα P Z x = x
   succα P (S ()) x

   indε : (P : Five → Set) 
      → ((w : Five) → ((w' : Five) → w ≺ w' → P w') → P w)
      → (w' : Five) → ε ≺ w' → P w'
   indε P iH .δ Z = iH δ (λ w' ω → succα P ω (iH α (λ w' ())))
   indε P iH .γ (S Z) = iH γ (λ w' ω → succα P ω (iH α (λ w' ())))
   indε P iH .β (S (S Z)) = iH β (λ w' ω → succα P ω (iH α (λ w' ())))
   indε P iH w (S (S (S ())))

   ind : (P : Five → Set) 
      → ((w : Five) → ((w' : Five) → w ≺ w' → P w') → P w)
      → ((w : Five) → P w)
   ind P iH α = iH α (λ w' ())
   ind P iH β = iH β (λ w' ω → succα P ω (iH α (λ w' ())))
   ind P iH γ = iH γ (λ w' ω → succα P ω (iH α (λ w' ())))
   ind P iH δ = iH δ (λ w' ω → succα P ω (iH α (λ w' ())))
   ind P iH ε = iH ε (indε P iH)

   Wide : UpwardsWellFounded
   Wide = record
     {W = Five;
      _≺_ = _≺_;
      _≡?_ = _≡?_;
      ind = ind}
     
   WideTrans : UpwardsWellFounded
   WideTrans = TRANS-UWF.TransUWF Wide 

open WIDE public using (Wide ; WideTrans)

==> anc/Accessibility/IndexedList.agda <==
-- Lists where each item is indexed at a particular world, and various notions
-- of "subset" between lists.

module Accessibility.IndexedList where

open import Prelude
open import Accessibility.Inductive

module ILIST (UWF : UpwardsWellFounded) where 

   open TRANS-UWF UWF

   record Item (A : Set) : Set where
      constructor _at_ 
      field
         prjx : A
         prjw : W
   open Item public

   IList : Set → Set
   IList A = List (Item A)

   -- Equivalence at a given world
   infix 0 _⊆_at_
   _⊆_at_ : ∀{A} → IList A → IList A → W → Set 
   Δ ⊆ Γ at w = ∀{A w'} → A at w' ∈ Δ → (A at w' ∈ Γ) + (w ⊀ w')

   -- Elimination forms
   ⊆at/now : ∀{A w Δ Γ}{x : A} 
      → Δ ⊆ Γ at w
      → (x at w) ∈ Δ 
      → (x at w) ∈ Γ
   ⊆at/now sub iN with sub iN
   ... | Inl iN' = iN'
   ... | Inr ¬ω = abort (¬ω ≺*≡)

   ⊆at/later : ∀{A w w' Δ Γ}{x : A} 
      → w ≺+ w' 
      → Δ ⊆ Γ at w 
      → (x at w') ∈ Δ 
      → (x at w') ∈ Γ
   ⊆at/later ω sub iN with sub iN
   ... | Inl iN' = iN'
   ... | Inr ¬ω = abort (¬ω (≺*+ ω))

   -- Introduction forms
   ⊆at/≺ : ∀{A w w'}{Δ Γ : IList A} 
      → w ≺ w' 
      → Δ ⊆ Γ at w 
      → Δ ⊆ Γ at w'
   ⊆at/≺ ω sub iN with sub iN
   ... | Inl iN' = Inl iN'
   ... | Inr ¬ω = Inr (⊀trans ω ¬ω)

   ⊆at/≺+ : ∀{A w w'}{Δ Γ : IList A} 
      → w ≺+ w' 
      → Δ ⊆ Γ at w 
      → Δ ⊆ Γ at w'
   ⊆at/≺+ (≺+0 ω) sub = ⊆at/≺ ω sub
   ⊆at/≺+ (≺+S ω ω+) sub = ⊆at/≺+ ω+ (⊆at/≺ ω sub)

   ⊆at/refl : ∀{w A}(Δ : IList A)
      → Δ ⊆ Δ at w
   ⊆at/refl Δ iN = Inl iN

   ⊆at/wken : ∀{A Γ Δ w w'}{x : A} 
      → Δ ⊆ Γ at w 
      → Δ ⊆ ((x at w') :: Γ) at w
   ⊆at/wken sub iN with sub iN
   ... | Inl iN' = Inl (S iN')
   ... | Inr ω = Inr ω

   ⊆at/sub : ∀{A Γ w}{Δ : IList A}
      → LIST.SET.Sub Δ Γ
      → Δ ⊆ Γ at w
   ⊆at/sub sub iN = Inl (sub iN) 

   ⊆at/irrev : ∀{A Γ Δ w w'}{x : A} 
      → w ⊀ w' 
      → Δ ⊆ Γ at w 
      → ((x at w') :: Δ) ⊆ Γ at w
   ⊆at/irrev ω sub Z = Inr ω
   ⊆at/irrev ω sub (S iN) = sub iN

   ⊆at/both : ∀{A Γ Δ w w'}{x : A}
       → Δ ⊆ Γ at w 
       → ((x at w') :: Δ) ⊆ ((x at w') :: Γ) at w
   ⊆at/both sub Z = Inl Z
   ⊆at/both sub (S iN) with sub iN
   ... | Inl iN' = Inl (S iN')
   ... | Inr n≺ = Inr n≺

   -- Equivalence of contexts up to a given world, equality beyond that point
   data _⊆_to_ {A : Set} : IList A → IList A → W → Set where 
      st : ∀{Δ Γ w}
         → Δ ⊆ Γ at w
         → (∀{w'} → w ≺+ w' → Γ ⊆ Δ at w')
         → Δ ⊆ Γ to w

   -- Elimination forms
   ⊆to/now : ∀{A w Δ Γ}{x : A} 
      → Δ ⊆ Γ to w 
      → (x at w) ∈ Δ 
      → (x at w) ∈ Γ
   ⊆to/now (st sub sub≺) iN = ⊆at/now sub iN

   ⊆to/later : ∀{A w w' Δ Γ}{x : A} 
      → w ≺+ w' 
      → Δ ⊆ Γ to w 
      → (x at w') ∈ Δ 
      → (x at w') ∈ Γ
   ⊆to/later ω (st sub sub≺) iN = ⊆at/later ω sub iN

   ⊆to* : ∀{A w w' Δ Γ}{x : A} 
      → w ≺* w' 
      → Δ ⊆ Γ to w 
      → (x at w') ∈ Δ 
      → (x at w') ∈ Γ
   ⊆to* ≺*≡ = ⊆to/now
   ⊆to* (≺*+ ω) = ⊆to/later ω

   ⊆to/later' : ∀{A w w' Δ Γ}{x : A} 
      → w ≺+ w' 
      → Δ ⊆ Γ to w 
      → (x at w') ∈ Γ 
      → (x at w') ∈ Δ
   ⊆to/later' ω (st sub sub≺) iN with sub≺ ω iN
   ... | Inl iN' = iN'
   ... | Inr ¬ω = abort (¬ω ≺*≡)

   -- Introduction forms
   ⊆to/≺ : ∀{A w w'}{Δ Γ : IList A} → w ≺ w' → Δ ⊆ Γ to w → Δ ⊆ Γ to w'
   ⊆to/≺ ω (st sub sub≺) = st (⊆at/≺ ω sub) (λ ω' → sub≺ (≺+S ω ω')) 

   ⊆to/≺' : ∀{A w w'}{Δ Γ : IList A} → w ≺ w' → Δ ⊆ Γ to w → Γ ⊆ Δ to w'
   ⊆to/≺' ω (st sub sub≺) = st (sub≺ (≺+0 ω)) (λ ω' → ⊆at/≺+ (≺+S ω ω') sub)

   ⊆to/≺+ : ∀{A w w'}{Δ Γ : IList A} → w ≺+ w' → Δ ⊆ Γ to w → Δ ⊆ Γ to w'
   ⊆to/≺+ ω (st sub sub≺) = st (⊆at/≺+ ω sub) (λ ω' → sub≺ (≺+trans ω ω')) 

   ⊆to/≺+' : ∀{A w w'}{Δ Γ : IList A} → w ≺+ w' → Δ ⊆ Γ to w → Γ ⊆ Δ to w'
   ⊆to/≺+' ω (st sub sub≺) = st (sub≺ ω) (λ ω' → ⊆at/≺+ (≺+trans ω ω') sub)

   ⊆to/≺* : ∀{A w w'}{Δ Γ : IList A} → w ≺* w' → Δ ⊆ Γ to w → Δ ⊆ Γ to w'
   ⊆to/≺* ≺*≡ = λ x → x
   ⊆to/≺* (≺*+ ω) = ⊆to/≺+ ω

   ⊆to/refl : ∀{A w}(Δ : IList A) → Δ ⊆ Δ to w 
   ⊆to/refl Δ = st (⊆at/refl Δ) (λ ω → ⊆at/refl Δ)

   ⊆to/wken : ∀{A Γ Δ w}{x : A}
      → Δ ⊆ Γ to w 
      → Δ ⊆ ((x at w) :: Γ) to w
   ⊆to/wken (st sub sub≺) = 
      st (⊆at/wken sub) (λ ω' → ⊆at/irrev (≺+⊀ ω') (sub≺ ω'))

   ⊆to/equiv : ∀{A Γ w}{Δ : IList A}
      → LIST.SET.Sub Δ Γ
      → LIST.SET.Sub Γ Δ
      → Δ ⊆ Γ to w
   ⊆to/equiv sub1 sub2 = st (⊆at/sub sub1) (λ x → ⊆at/sub sub2)

   ⊆to/cntr : ∀{A Γ w w'}{x : A}
      → (x at w) ∈ Γ
      → ((x at w) :: Γ) ⊆ Γ to w'
   ⊆to/cntr x = ⊆to/equiv (LIST.SET.sub-cntr x) LIST.SET.sub-wken

   ⊆to/stenirrev : ∀{A Γ Δ w w'}{x : A}
      → w ⊀ w'
      → Δ ⊆ ((x at w') :: Γ) to w
      → Δ ⊆ Γ to w 
   ⊆to/stenirrev {A}{Γ}{Δ}{w}{w'}{x} ω (st sub sub≺) = 
      st fwd λ ω' x' → sub≺ ω' (S x')
    where
      fwd : ∀{A' w0} → A' at w0 ∈ Δ → (A' at w0 ∈ Γ) + (w ≺* w0 → Void)
      fwd x with sub x 
      ... | Inl Z = Inr ω
      ... | Inl (S n) = Inl n
      ... | Inr ω = Inr ω 

   ⊆to/irrev : ∀{A Γ Δ w w'}{x : A}
      → w ⊀ w'
      → Δ ⊆ Γ to w 
      → ((x at w') :: Δ) ⊆ Γ to w
   ⊆to/irrev ω (st sub sub≺) = 
      st (⊆at/irrev ω sub) (λ ω' → ⊆at/wken (sub≺ ω'))

   ⊆to/both : ∀{A Γ Δ w w'}{x : A}
      → Δ ⊆ Γ to w 
      → ((x at w') :: Δ) ⊆ ((x at w') :: Γ) to w
   ⊆to/both (st sub sub≺) = st (⊆at/both sub) (λ ω → ⊆at/both (sub≺ ω))
 
   ⊆to/append-congr : ∀{A Δ Γ w}
      (Γ' : IList A)
      → Δ ⊆ Γ to w
      → (Γ' ++ Δ) ⊆ (Γ' ++ Γ) to w
   ⊆to/append-congr [] sub = sub
   ⊆to/append-congr (x :: xs) sub = ⊆to/both (⊆to/append-congr xs sub)

   --- XXX Stdlib
   sub-append-swap : {A : Set} 
      (xs ys zs : List A)
      → LIST.SET.Sub (xs ++ (ys ++ zs)) (ys ++ (xs ++ zs))
   sub-append-swap xs ys zs n with LIST.split-append {xs = xs} n
   ... | Inl n' = LIST.SET.sub-appendl (xs ++ zs) ys
                    (LIST.SET.sub-appendr xs zs n')
   ... | Inr n' with LIST.split-append {xs = ys} n' 
   ... | Inl n'' = LIST.SET.sub-appendr ys (xs ++ zs) n''
   ... | Inr n'' = LIST.SET.sub-appendl (xs ++ zs) ys
                     (LIST.SET.sub-appendl zs xs n'')

   ⊆to/append-swap : ∀{A Γ'' w}
      → (Γ Γ' : IList A)
      → (Γ ++ (Γ' ++ Γ'')) ⊆ (Γ' ++ (Γ ++ Γ'')) to w
   ⊆to/append-swap Γ Γ' =
      ⊆to/equiv (sub-append-swap Γ Γ' _) (sub-append-swap Γ' Γ _) 

   ⊆to/trans : ∀{A w}{Γ Δ Ψ : IList A}
      → Γ ⊆ Δ to w 
      → Δ ⊆ Ψ to w 
      → Γ ⊆ Ψ to w 
   ⊆to/trans (st sub1 sub1≺) (st sub2 sub2≺) = st 
      (λ x → case _ (sub1 x) sub2 Inr) 
      (λ ω x → case _ (sub2≺ ω x) (sub1≺ ω) Inr)    

   -- Adding indices at a given world
   _atΓ_ : ∀{A} → List A → W → IList A
   Γ atΓ w = LIST.map (λ x → x at w) Γ

   ∈atΓ₁ : ∀{A Γ w}{x : A} → x ∈ Γ → (x at w) ∈ (Γ atΓ w)
   ∈atΓ₁ Z = Z
   ∈atΓ₁ (S iN) = S (∈atΓ₁ iN)

   ∈atΓ₂ : ∀{A Γ w}{x : A} → (x at w) ∈ (Γ atΓ w) → x ∈ Γ 
   ∈atΓ₂ {A} {[]} ()
   ∈atΓ₂ {A} {y :: y'} Z = Z
   ∈atΓ₂ {A} {y :: y'} (S iN) = S (∈atΓ₂ iN)

   -- Restriction
   _↓_ : ∀{A} → IList A → W → IList A
   [] ↓ w = []
   ((A at w') :: Γ) ↓ w with w ≡? w'
   ((A at .w) :: Γ) ↓ w | Inl Refl = Γ ↓ w
   ((A at w') :: Γ) ↓ w | Inr neq = (A at w') :: (Γ ↓ w)

   extend↓ : ∀{A w Γ}{x : A} → (((x at w) :: Γ) ↓ w) ≡ (Γ ↓ w)
   extend↓ {_}{w} with w ≡? w
   ... | Inl Refl = refl
   ... | Inr neq = abort (neq refl)

   extend↓≺+ : ∀{A w w' Γ}{x : A} 
      → w ≺+ w'
      → (((x at w') :: Γ) ↓ w) ≡ (x at w' :: Γ ↓ w)
   extend↓≺+ {_}{w}{w'} ω with w ≡? w'
   extend↓≺+ {_}{w}{.w} ω | Inl Refl = abort (≺+⊀ ω ≺*≡)
   extend↓≺+ {_}{w}{w'} ω | Inr neq = refl

   ⊆at/↓ : ∀{A} → (Γ : IList A) {w : W} → (Γ ↓ w) ⊆ Γ at w
   ⊆at/↓ [] = λ()
   ⊆at/↓ ((x at wx) :: Γ) {w} with w ≡? wx
   ⊆at/↓ ((x at .w) :: Γ) {w} | Inl Refl = ⊆at/wken (⊆at/↓ Γ)
   ⊆at/↓ ((x at wx) :: Γ) {w} | Inr neq = ⊆at/both (⊆at/↓ Γ)

   ⊆at/↓≺ : ∀{A} → (Γ : IList A) {w w' : W} → w ≺+ w' → Γ ⊆ (Γ ↓ w) at w'
   ⊆at/↓≺ [] ω = λ()
   ⊆at/↓≺ ((x at wx) :: Γ) {w} ω with w ≡? wx
   ⊆at/↓≺ ((x at .w) :: Γ) {w} ω | Inl Refl = ⊆at/irrev (≺+⊀ ω) (⊆at/↓≺ Γ ω)
   ⊆at/↓≺ ((x at wx) :: Γ) {w} ω | Inr neq = ⊆at/both (⊆at/↓≺ Γ ω)
  
   ⊆to/≡ : ∀{A w} {Γ Δ : IList A} → Γ ≡ Δ → Γ ⊆ Δ to w
   ⊆to/≡ Refl = ⊆to/refl _

   ⊆to/↓ : ∀{A} → (Γ : IList A) {w : W} → (Γ ↓ w) ⊆ Γ to w
   ⊆to/↓ Γ = st (⊆at/↓ Γ) (λ ω → ⊆at/↓≺ Γ ω)

   ⊆to/↓≺ : ∀{A} → (Γ : IList A) {w w' : W} → w ≺+ w' → Γ ⊆ (Γ ↓ w) to w'
   ⊆to/↓≺ Γ ω = st (⊆at/↓≺ Γ ω) (λ ω' → ⊆at/≺+ (≺+trans ω ω') (⊆at/↓ Γ))

   -- Specific instances of generalized weakening
   exch/at : ∀{A Γ w'' w w'}{x y : A}  
      → ((x at w) :: (y at w') :: Γ) ⊆ ((y at w') :: (x at w) :: Γ) at w''
   exch/at Z = Inl (S Z) 
   exch/at (S Z) = Inl Z
   exch/at {_}{Γ}{w''} (S (S iN)) with ⊆at/refl {w''} Γ iN
   ... | Inl iN' = Inl (S (S iN'))
   ... | Inr ¬ω = Inr ¬ω 

   exch : ∀{A Γ w'' w w'}{x y : A}
      → ((x at w) :: (y at w') :: Γ) ⊆ ((y at w') :: (x at w) :: Γ) to w''
   exch = st exch/at (λ ω → exch/at)

   wken : ∀{A Γ w}{x : A} → Γ ⊆ ((x at w) :: Γ) to w
   wken = ⊆to/wken (⊆to/refl _)

   wkex : ∀{A Γ w w'}{x y : A} 
      → ((y at w') :: Γ) ⊆ ((y at w') :: (x at w) :: Γ) to w
   wkex = ⊆to/both (⊆to/wken (⊆to/refl _))

   ⊆to/wkenirrev : ∀{A Γ Δ w w'}{x : A}
      → w ⊀ w'
      → Δ ⊆ Γ to w 
      → Δ ⊆ ((x at w') :: Γ) to w
   ⊆to/wkenirrev ω (st sub sub≺) = 
      st (⊆at/wken (λ iN → sub iN)) 
       (λ ω' → ⊆at/irrev (≺+⊀trans ω' ω) (sub≺ ω'))
   
   ⊆to/wken* : ∀{A Γ Δ w w'}{x : A}
      → w' ≺* w
      → Δ ⊆ Γ to w 
      → Δ ⊆ ((x at w') :: Γ) to w
   ⊆to/wken* ≺*≡ = ⊆to/wken
   ⊆to/wken* (≺*+ ω) = ⊆to/wkenirrev (≺+⊀ ω) 

   wkto : ∀{A w w' Γ}{a : A} → w ≺ w' → (a at w :: Γ) ⊆ Γ to w'
   wkto ω = ⊆to/irrev (≺⊀ ω) (⊆to/refl _) 

   wkto' : ∀{A w w' Γ}{a : A} → w ≺ w' → Γ ⊆ (a at w :: Γ) to w'
   wkto' ω = ⊆to/wkenirrev (≺⊀ ω) (⊆to/refl _)


==> anc/Accessibility/Inductive.agda <==
-- Defining upwards-well-founded accessibility relations as those that admit
-- an induction principle over the accessibility relation. We also require
-- decidability of equality on the worlds in the accessibility relation.

module Accessibility.Inductive where

open import Prelude

record UpwardsWellFounded : Set1 where
   field
      W : Set
      _≺_ : W → W → Set
      _≡?_ : (w w' : W) → Decidable (w ≡ w')
      ind : (P : W → Set) 
         → ((w : W) → ((w' : W) → w ≺ w' → P w') → P w)
         → ((w : W) → P w)

-- Given an upwards well-founded accessibility relation Rel, its transitive 
-- closure is also an upwards well-founded accessibility relation. In 
-- particular, TRANS-UWF.TransUWF Rel is the transitive closure of Rel.

module TRANS-UWF (UWF : UpwardsWellFounded) where
   open UpwardsWellFounded UWF public

   -- Transitive closure 
   data _≺+_ : W → W → Set where
      ≺+0 : ∀{w₁ w₂} → w₁ ≺ w₂ → w₁ ≺+ w₂
      ≺+S : ∀{w₁ w₂ w₃} → w₁ ≺ w₂ → w₂ ≺+ w₃ → w₁ ≺+ w₃

   ≺+S' : ∀{w₁ w₂ w₃} → w₁ ≺+ w₂ → w₂ ≺ w₃ → w₁ ≺+ w₃
   ≺+S' (≺+0 ω₁) ω = ≺+S ω₁ (≺+0 ω)
   ≺+S' (≺+S ω₁ ω+) ω = ≺+S ω₁ (≺+S' ω+ ω)

   ≺+trans : ∀{w₁ w₂ w₃} → w₁ ≺+ w₂ → w₂ ≺+ w₃ → w₁ ≺+ w₃
   ≺+trans (≺+0 ω₁) ω = ≺+S ω₁ ω
   ≺+trans (≺+S ω₁ ω+) ω = ≺+S ω₁ (≺+trans ω+ ω)

   ind+P : (W → Set) → W → Set
   ind+P = λ P w → ((w' : W) → w ≺+ w' → P w')

   ind+₁ : (P : W → Set) 
      → ((w : W) → ((w' : W) → w ≺+ w' → P w') → P w)
      → ((w : W) → ((w' : W) → w ≺ w' → ind+P P w') → ind+P P w)
   ind+₁ P f w iH w' (≺+0 ω) = f w' (iH w' ω)
   ind+₁ P f w iH w' (≺+S ω sN) = iH _ ω w' sN

   ind+₂ : (P : W → Set) 
      → ((w : W) → ((w' : W) → w ≺+ w' → P w') → P w)
      → (w : W) → ind+P P w
   ind+₂ P f w = ind (λ w → ind+P P w) (ind+₁ P f) w

   ind+ : (P : W → Set) 
      → ((w : W) → ((w' : W) → w ≺+ w' → P w') → P w)
      → (w : W) → P w
   ind+ P f w = f w (ind+₂ P f w) 

   -- Antireflexivity, antisymmetry
   nrefl : (w w' : W) → w ≡ w' → w ≺ w' → ⊥
   nrefl w .w Refl = ind (λ w → w ≺ w → ⊥) (λ w ih ω → ih w ω ω) w

   nrefl' : ∀{w w'} → w ≺ w' → w' ≡ w → ⊥
   nrefl' x y = nrefl _ _ (symm y) x

   nrefl+ : (w w' : W) → w ≡ w' → w ≺+ w' → ⊥
   nrefl+ w .w Refl = ind+ (λ w → w ≺+ w → ⊥) (λ w ih ω → ih w ω ω) w

   nsym+ : (w w' : W) → w ≺+ w' → w' ≺+ w → ⊥
   nsym+ w w' ω ω' = nrefl+ w w refl (≺+trans ω ω')

   -- Reflexive, transitive closure
   data _≺*_ : W → W → Set where
      ≺*≡ : ∀{w} → w ≺* w
      ≺*+ : ∀{w₁ w₂} → w₁ ≺+ w₂ → w₁ ≺* w₂

   ≺*S : ∀{w₁ w₂ w₃} → w₁ ≺ w₂ → w₂ ≺* w₃ → w₁ ≺+ w₃
   ≺*S ω₁ ≺*≡ = ≺+0 ω₁
   ≺*S ω₁ (≺*+ ω₂) = ≺+S ω₁ ω₂

   ≺*S' : ∀{w₁ w₂ w₃} → w₁ ≺* w₂ → w₂ ≺ w₃ → w₁ ≺+ w₃
   ≺*S' ≺*≡ ω₂ = ≺+0 ω₂
   ≺*S' (≺*+ ω₁) ω₂ = ≺+S' ω₁ ω₂

   ≺*+trans : ∀{w₁ w₂ w₃} → w₁ ≺* w₂ → w₂ ≺+ w₃ → w₁ ≺+ w₃
   ≺*+trans ≺*≡ ω₂ = ω₂
   ≺*+trans (≺*+ ω₁) ω₂ = ≺+trans ω₁ ω₂

   ≺+*trans : ∀{w₁ w₂ w₃} → w₁ ≺+ w₂ → w₂ ≺* w₃ → w₁ ≺+ w₃
   ≺+*trans ω₁ ≺*≡ = ω₁
   ≺+*trans ω₁ (≺*+ ω₂) = ≺+trans ω₁ ω₂


   ≺*trans : ∀{w₁ w₂ w₃} → w₁ ≺* w₂ → w₂ ≺* w₃ → w₁ ≺* w₃  
   ≺*trans ≺*≡ ≺*≡ = ≺*≡
   ≺*trans ≺*≡ (≺*+ ω₂) = ≺*+ ω₂
   ≺*trans (≺*+ ω₁) ≺*≡ = ≺*+ ω₁
   ≺*trans (≺*+ ω₁) (≺*+ ω₂) = ≺*+ (≺+trans ω₁ ω₂)

   -- Disconnectedness
   _⊀_ : W → W → Set
   w ⊀ w' = w ≺* w' → ⊥

   ⊀trans₂ : ∀{w₁ w₂ w₃} → w₁ ≺ w₂ → w₁ ⊀ w₃ → w₂ ≡ w₃ → ⊥
   ⊀trans₂ ω nω Refl = nω (≺*+ (≺+0 ω))

   ⊀trans : ∀{w₁ w₂ w₃} → w₁ ≺ w₂ → w₁ ⊀ w₃ → w₂ ⊀ w₃
   ⊀trans ω nω ≺*≡ = nω (≺*+ (≺+0 ω))
   ⊀trans ω nω (≺*+ ω') = nω (≺*+ (≺+S ω ω'))

   ≺⊀ : ∀{w w'} → w ≺ w' → w' ⊀ w
   ≺⊀ ω ≺*≡ = nrefl+ _ _ refl (≺+0 ω) 
   ≺⊀ ω (≺*+ ω') = nsym+ _ _ (≺+0 ω) ω'

   ≺+⊀ : ∀{w w'} → w ≺+ w' → w' ⊀ w
   ≺+⊀ ω ≺*≡ = nrefl+ _ _ refl ω
   ≺+⊀ ω (≺*+ ω') = nsym+ _ _ ω ω'

   ≺+⊀trans : ∀{w₁ w₂ w₃} → w₁ ≺+ w₂ → w₁ ⊀ w₃ → w₂ ⊀ w₃
   ≺+⊀trans ω nω ≺*≡ = nω (≺*+ ω)
   ≺+⊀trans ω nω (≺*+ ω') = nω (≺*+ (≺+trans ω ω'))

   TransUWF : UpwardsWellFounded
   TransUWF = record
     {W = W
      ; _≺_ = _≺+_
      ; _≡?_ = _≡?_
      ; ind = ind+}

==> anc/Accessibility/Nat.agda <==
-- "Countdown" accessibility relations on natural numbers
-- Robert J. Simmons

module Accessibility.Nat where

open import Prelude
open import Accessibility.Inductive

_≺_ : Nat → Nat → Set
(S n) ≺ m = m ≡ n
Z ≺ m = ⊥

_≡?_ : (w : Nat) (w' : Nat) → Decidable (w ≡ w')
Z ≡? Z = Inl refl
Z ≡? (S m) = Inr (λ ())
(S n) ≡? Z = Inr (λ ())
(S n) ≡? (S m) with n ≡? m
(S n) ≡? (S .n) | Inl Refl = Inl refl
(S n) ≡? (S m) | Inr neq = Inr (λ x → neq (NAT.s-elim x))

unique : ∀{m n n'} → m ≺ n → m ≺ n' → n ≡ n'
unique {Z} s1 s2 = abort s1
unique {S y} s1 s2 = trans s1 (symm s2)
    
mutual 
   call : (P : Nat → Set) 
      → ((n : Nat) → ((m : Nat) → n ≺ m → P m) → P n)
      → ((m n : Nat) → n ≡ m → P n)
   call P iH .n n Refl = ind P iH n

   ind : (P : Nat → Set) 
      → ((n : Nat) → ((m : Nat) → n ≺ m → P m) → P n)
      → ((n : Nat) → P n)
   ind P iH Z = iH Z (λ m ())
   ind P iH (S n) = iH (S n) (call P iH n)

Count : UpwardsWellFounded
Count = record
  {W = Nat
   ; _≺_ = _≺_
   ; _≡?_ = _≡?_
   ; ind = ind}
 
Geq : UpwardsWellFounded
Geq = TRANS-UWF.TransUWF Count




==> anc/Accessibility/Three.agda <==
-- Accessibility on 2-element sets
-- Robert J. Simmons

module Accessibility.Three where

open import Prelude
open import Accessibility.Inductive

data Three : Set where
   α : Three
   β : Three
   γ : Three

_≡?_ : (w w' : Three) → Decidable (w ≡ w')
α ≡? α = Inl refl
α ≡? β = Inr (λ ())
α ≡? γ = Inr (λ ())
β ≡? α = Inr (λ ())
β ≡? β = Inl refl
β ≡? γ = Inr (λ ())
γ ≡? α = Inr (λ ())
γ ≡? β = Inr (λ ())
γ ≡? γ = Inl refl

module SMALL-EXAMPLE where
   -- This is the small example from the IMLA submission 

   data _≺_ : Three → Three → Set where
      αβ : α ≺ β 
      αγ : α ≺ γ 
      βγ : β ≺ γ 

   ind : (P : Three → Set) 
      → ((w : Three) → ((w' : Three) → w ≺ w' → P w') → P w)
      → ((w : Three) → P w)
   ind P ih = lem
    where
     mutual
      lemα : (w : Three) → α ≺ w → P w
      lemα .β αβ = ih β lemβ
      lemα .γ αγ = ih γ lemγ

      lemβ : (w : Three) → β ≺ w → P w
      lemβ .γ βγ = ih γ lemγ

      lemγ : (w : Three) → γ ≺ w → P w
      lemγ _ ()

      lem : (w : Three) → P w
      lem α = ih α lemα
      lem β = ih β lemβ
      lem γ = ih γ lemγ

   SmallExample : UpwardsWellFounded
   SmallExample = record {W = Three; _≺_ = _≺_ ; _≡?_ = _≡?_ ; ind = ind}

open SMALL-EXAMPLE public using (αβ ; αγ ; βγ ; SmallExample)

==> anc/Accessibility/Two.agda <==
-- Accessibility on 2-element sets
-- Robert J. Simmons

module Accessibility.Two where

open import Prelude
open import Accessibility.Inductive

data Two : Set where
   α : Two
   β : Two

_≡?_ : (w w' : Two) → Decidable (w ≡ w')
α ≡? α = Inl refl
α ≡? β = Inr (λ ())
β ≡? α = Inr (λ ())
β ≡? β = Inl refl

data _≺_ : Two → Two → Set where
   αβ : α ≺ β 

ind : (P : Two → Set) 
   → ((w : Two) → ((w' : Two) → w ≺ w' → P w') → P w)
   → ((w : Two) → P w)
ind P ih β = ih β (λ w' ())
ind P ih α = ih α lem
 where
   lem : (w' : Two) → α ≺ w' → P w'
   lem ._ αβ = ih β (λ w' → λ ())

Tiny : UpwardsWellFounded
Tiny = record {W = Two; _≺_ = _≺_ ; _≡?_ = _≡?_ ; ind = ind}

==> anc/AltBoxE.agda <==
-- Constructive Provability Logic 
-- The minimal, modal, propositional fragment
-- Robert J. Simmons, Bernardo Toninho

-- Alternate □E rule
{-# OPTIONS --no-positivity-check #-}

module AltBoxE where
open import Prelude
open import Accessibility.Inductive
open import Accessibility.IndexedList

module CORE (UWF : UpwardsWellFounded) where 
   open UpwardsWellFounded UWF
   open ILIST UWF

   -- Types/Propositions
   infixr 10 _⊃_
   data Type : Set where
      a   : (N : String) → Type
      _⊃_ : (A B : Type) → Type
      □   : (A : Type) → Type
      ◇   : (A : Type) → Type
      ¬□  : (A : Type) → Type
      ¬◇  : (A : Type) → Type

   -- Contexts
   Ctx = List Type
   MCtx = IList Type

   -- Natural deduction (restricted to just the hyp rule and rules for □A)
   infix 1 _⊢_[_]
   data _⊢_[_] : MCtx → Type → W → Set where
      hyp : ∀{A Γ w}
         → A at w ∈ Γ
         → Γ ⊢ A [ w ]
      □I : ∀{Γ A w}
         → (∀{w'} → w ≺ w' → Γ ⊢ A [ w' ])
         → Γ ⊢ □ A [ w ]
      □E' : ∀{Γ A C w w'} 
         → Γ ⊢ □ A [ w ]
         → w ≺ w' 
         → (Γ ⊢ A [ w' ] → Γ ⊢ C [ w ])
         → Γ ⊢ C [ w ] 

   Enumerable≺ : Set
   Enumerable≺ = ((w : W) → 
      Σ[ succ :: List W ] 
      (∀{w'} → w ≺ w' → w' ∈ succ) 
      × (∀{w'} → w' ∈ succ → w ≺ w'))

   □E : Enumerable≺
         → ∀{w Γ A C} 
         → Γ ⊢ □ A [ w ]
         → ((∀{w'} → w ≺ w' → Γ ⊢ A [ w' ]) → Γ ⊢ C [ w ])
         → Γ ⊢ C [ w ]
   □E enum≺ {w} {Γ} {A} {C} D D'' with enum≺ w
   ... | succ , all-succ , only-succ = iter succ (λ x → x) (λ x → Inl x)
    where
      iter : (succ' : List W) 
         → LIST.SET.Sub succ' succ
         → (∀{w'} → w' ∈ succ → (w' ∈ succ') + (Γ ⊢ A [ w' ]))
         → Γ ⊢ C [ w ] 
      iter [] sub col = 
         D'' (λ ω → case _ (col (all-succ ω)) (λ ()) (λ x → x))
      iter (w' :: succ') sub col =
         □E' D (only-succ (sub Z))
          (λ D' → iter succ' (sub o LIST.SET.sub-cons) 
           (λ n → case _ (col n) 
                    (LIST.case-cons (λ x → (x ∈ succ') + (Γ ⊢ A [ x ])) 
                      (Inr D') Inl) 
                    Inr))

module EXAMPLE where
   open import Accessibility.Five
   open UpwardsWellFounded Example
   open CORE Example

   -- Local completeness at δ 
   -- We use δ instead of ω in the tech report because ω is the metavariable
   -- we use to represet proofs about the accessibility relation.
   lcδ : ∀{Γ A} → Γ ⊢ □ A [ δ ] → Γ ⊢ □ A [ δ ]
   lcδ {Γ} {A} D = □I lemma
    where 
      lemma : ∀{w'} → δ ≺ w' → Γ ⊢ A [ w' ]
      lemma ()

   -- Local completeness at α
   lcα : ∀{Γ A} → Γ ⊢ □ A [ α ] → Γ ⊢ □ A [ α ]
   lcα {Γ} {A} D = □E' D succβ (λ D₁ → □E' D succδ (λ D₂ → □I (lemma D₁ D₂)))
    where
      succβ : α ≺ β
      succβ = Z

      succδ : α ≺ δ
      succδ = S Z

      lemma : Γ ⊢ A [ β ] → Γ ⊢ A [ δ ] → ∀{w'} → α ≺ w' → Γ ⊢ A [ w' ]
      lemma D₁ D₂ Z = D₁
      lemma D₁ D₂ (S Z) = D₂
      lemma D₁ D₂ (S (S ()))


==> anc/AltPartialOrder.agda <==
module AltPartialOrder where

open import Prelude

open import Prelude
open import Accessibility.Inductive
open import Accessibility.IndexedList

module ALT-PARTIAL-ORDER (UWF : UpwardsWellFounded) where 

   open TRANS-UWF UWF
   open ILIST UWF

   -- The alternate definition used in the tech report is weaker than the 
   -- regular definition; 
   data _⊆_to'_ {A : Set} : IList A → IList A → W → Set where 
      st : ∀{Δ Γ w}
         → (∀{A} → A at w ∈ Δ → A at w ∈ Γ)
         → (∀{w' A} → w ≺+ w' → A at w' ∈ Δ → A at w' ∈ Γ)
         → (∀{w' A} → w ≺+ w' → A at w' ∈ Γ → A at w' ∈ Δ)
         → Δ ⊆ Γ to' w
   
   alt-sound : ∀{w A}{Γ Δ : IList A} → Γ ⊆ Δ to w → Γ ⊆ Δ to' w 
   alt-sound (st sub sub≺) = 
      st (λ x → case (sub x) (λ x' → x') (λ x' → abort (x' ≺*≡)))
        (λ x x' → case (sub x') (λ x0 → x0) (λ x0 → abort (x0 (≺*+ x))))
        (λ x x' → case (sub≺ x x') (λ x0 → x0) (λ x0 → abort (x0 (≺*≡))))


==> anc/DetetheredCPL/Axioms.agda <==
-- Constructive Provability Logic  
-- De-tethered intuitionstic variant
-- Robert J. Simmons, Bernardo Toninho

-- Valid and invalid axioms

module DetetheredCPL.Axioms where
open import Prelude hiding (⊥ ; ¬)
open import Accessibility.Inductive
open import Accessibility.Three
open import Accessibility.IndexedList
open import DetetheredCPL.Core renaming (Type to UType)
open import FocusedCPL.Core
open import FocusedCPL.Cut
open import FocusedCPL.Identity
open import DetetheredCPL.Equiv

Ctx = List UType

¬ : UType → UType
¬ A = A ⊃ ⊥

module PROPERTIES (UWF : UpwardsWellFounded) where
   open TRANS-UWF UWF
   open CORE UWF 

   Trans : Set
   Trans = ∀{w₁ w₂ w₃} → w₁ ≺ w₂ → w₂ ≺ w₃ → w₁ ≺ w₃


module AXIOMS (UWF : UpwardsWellFounded) where
   open TRANS-UWF UWF
   open PROPERTIES UWF
   open ILIST UWF
   open CORE UWF 
   
 -- Axioms of intuitionstic propositional logic (Theorem 3.1)
   axI : ∀{Γ A w} 
      → Γ ⊢ A ⊃ A [ w ]
   axI = ⊃I (hyp Z)

   axK : ∀{Γ A B w}
      → Γ ⊢ A ⊃ B ⊃ A [ w ]
   axK = ⊃I (⊃I (hyp (S Z)))

   axS : ∀{Γ A B C w}
      → Γ ⊢ (A ⊃ B ⊃ C) ⊃ (A ⊃ B) ⊃ A ⊃ C [ w ]
   axS = ⊃I (⊃I (⊃I (⊃E (⊃E (hyp (S (S Z))) (hyp Z)) (⊃E (hyp (S Z)) (hyp Z)))))
   
   ax⊥E : ∀{Γ A w}
      → Γ ⊢ ⊥ ⊃ A [ w ]
   ax⊥E = ⊃I (⊥E ≺*≡ (hyp Z))

 -- Necessitation rule (Theorem 3.2)
   Nec : ∀{Γ A} 
      → (∀{w} → Γ ⊢ A [ w ])
      → (∀{w} → Γ ⊢ □ A [ w ])
   Nec D = □I (λ ω → D) 
    
 -- Axioms of IK, Simpson's intuitionistic modal logic (Theorem 3.3)
   axK□ : ∀{Γ A B w}
      → Γ ⊢ □ (A ⊃ B) ⊃ □ A ⊃ □ B [ w ]
   axK□ = ⊃I (⊃I (□E ≺*≡ (hyp (S Z)) 
      (λ D₀ → □E ≺*≡ (hyp Z) 
      (λ D₀' → □I (λ ω → ⊃E (D₀ ω) (D₀' ω))))))

   axK◇ : ∀{Γ A B w}
      → Γ ⊢ □ (A ⊃ B) ⊃ ◇ A ⊃ ◇ B [ w ]
   axK◇ = ⊃I (⊃I (◇E ≺*≡ (hyp Z) 
      (λ ω D₀ → □E ≺*≡ (hyp (S Z)) 
      (λ D₀' → ◇I ω (⊃E (D₀' ω) D₀)))))

   ax4□ : ∀{Γ A w}
      → Trans
      → Γ ⊢ □ A ⊃ □ (□ A) [ w ]
   ax4□ _≺≺_ = ⊃I (□E ≺*≡ (hyp Z) 
      λ D → □I λ ω → □I λ ω' → D (ω ≺≺ ω'))
 

   ax◇⊥ : ∀{Γ w}
      → Γ ⊢ ¬ (◇ ⊥) [ w ]
   ax◇⊥ = ⊃I (◇E ≺*≡ (hyp Z) 
      (λ ω D₀ → ⊥E (≺*+ (≺+0 ω)) D₀))


   ax4◇ : ∀{Γ A w}
      → Trans
      → Γ ⊢ ◇ (◇ A) ⊃ ◇ A [ w ]
   ax4◇  _≺≺_ = ⊃I (◇E ≺*≡ (hyp Z) 
      (λ ω D₀ → ◇E (≺*+ (≺+0 ω)) D₀ 
      (λ ω' D₀' → ◇I (ω ≺≺ ω') D₀')))

 -- Axiom GL (Theorem 3.4)
   axGL : ∀{Γ A w}
      → Trans
      → Γ ⊢ □ (□ A ⊃ A) ⊃ □ A [ w ]
   axGL {A = A} _≺≺_ = ind P lemma _
    where
      P : W → Set
      P = λ w → ∀{Γ} → Γ ⊢ □ (□ A ⊃ A) ⊃ □ A [ w ]
   
      lemma : (w : W) → ((w' : W) → w ≺ w' → P w') → P w
      lemma w ih = ⊃I (□E ≺*≡ (hyp Z) 
         λ DInd → □I 
         λ ω → ⊃E (DInd ω) (⊃E (ih _ ω) (□I (λ ω' → DInd (ω ≺≺ ω')))))

 -- Löb rule (Theorem 3.5)
  
   Löb : ∀{Γ A}  
       → (∀{w} → Γ ⊢ □ A ⊃ A [ w ])
       → (∀{w} → Γ ⊢ A [ w ])
   Löb D = ind LöbP Löb' _ D
    where 
      LöbP : W → Set
      LöbP = λ w → ∀{Γ A} → (∀{w} → Γ ⊢ (□ A) ⊃ A [ w ]) → Γ ⊢ A [ w ]

      Löb' : (w : W) → ((w' : W) → w ≺ w' → LöbP w') → LöbP w
      Löb' w ih D = ⊃E D (□I (λ ω → ih _ ω D))

 -- De Morgan laws (Theorem 3.6)
   ax◇¬ : ∀{Γ A w}  
      → Γ ⊢ ◇ (¬ A) ⊃ ¬ (□ A) [ w ]
   ax◇¬  = ⊃I (⊃I (□E ≺*≡ (hyp Z) 
      (λ D₀ → ◇E ≺*≡ (hyp (S Z)) 
      (λ ω D₀' → ⊥E (≺*+ (≺+0 ω)) (⊃E D₀' (D₀ ω))))))


   ax□¬ : ∀{Γ A w} 
      → Γ ⊢ □ (¬ A) ⊃ ¬ (◇ A) [ w ]
   ax□¬ = ⊃I (⊃I (◇E ≺*≡ (hyp Z) 
      (λ ω D₀ → □E ≺*≡ (hyp (S Z)) 
      (λ D₀' → ⊥E (≺*+ (≺+0 ω)) (⊃E (D₀' ω) D₀)))))

module NON-AXIOMS where
   open TRANS-UWF SmallExample
   open PROPERTIES SmallExample
   open ILIST SmallExample
   open CORE SmallExample
   open SEQUENT SmallExample

   dec≺ : (w w' : Three) → Decidable (w ≺* w')
   dec≺ α α = Inl ≺*≡
   dec≺ α β = Inl (≺*+ (≺+0 αβ))
   dec≺ α γ = Inl (≺*+ (≺+0 αγ))
   dec≺ β α = Inr (≺⊀ αβ)
   dec≺ β β = Inl ≺*≡
   dec≺ β γ = Inl (≺*+ (≺+0 βγ))
   dec≺ γ α = Inr (≺⊀ αγ)
   dec≺ γ β = Inr (≺⊀ βγ)
   dec≺ γ γ = Inl ≺*≡

   open EQUIV SmallExample dec≺
  
   Q : UType
   Q = a "Q" ⁺   

   Q⁺ : Type ⁺
   Q⁺ = a "Q" ⁺   

 -- Axioms of IK, Simpson's intuitionistic modal logic (Theorem 3.3)
   axIK : [] ⊢ (◇ Q ⊃ □ ⊥) ⊃ □ (Q ⊃ ⊥) [ β ] → Void
   axIK D = lem (foc D)
    where
     lem : 
       Term [] β · (Reg (↓ (◇ Q⁺ ⊃ ↑ (□ ⊥)) ⊃ ↑ (□ (↓ (Q⁺ ⊃ ↑ ⊥))))) 
       → Void
     lem (⊃R (L <> (↓L <> _ Z (⊃L (◇R βγ (↓L _ (≺*+ (≺+0 ())) Z _)) _)))) 
     lem (⊃R (L <> (↓L <> _ Z (⊃L (◇R βγ (↓L _ (≺*+ (≺+S () _)) Z _)) _))))
     lem (⊃R (L <> (↓L <> _ Z (⊃L (◇R βγ (↓L _ _ (S ()) _)) _)))) 
     lem (⊃R (L <> (↓L <> _ Z (⊃L (◇R βy (↑R (pR (S ())))) _)))) 
     lem (⊃R (L <> (↓L <> _ (S ()) Sp)))
     lem (↓L () ωh x Sp)
     lem (⊃R (L <> (↑R (□R N₁)))) with N₁ βγ
     ... | ↓L <> (≺*+ (≺+0 ())) Z Sp
     ... | ↓L <> (≺*+ (≺+S () y')) Z Sp
     ... | ↓L <> ωh (S ()) Sp
     ... | ↑R (↓R (↓L pf⁻ (≺*+ (≺+0 ())) Z Sp))
     ... | ↑R (↓R (↓L pf⁻ (≺*+ (≺+S () y')) Z Sp))
     ... | ↑R (↓R (↓L pf⁻ ωh (S ()) Sp))
     ... | ↑R (↓R (⊃R (L <> (↓L <> (≺*+ (≺+0 ())) (S Z) Sp))))
     ... | ↑R (↓R (⊃R (L <> (↓L <> (≺*+ (≺+S () y')) (S Z) Sp))))
     ... | ↑R (↓R (⊃R (L <> (↓L <> ωh (S (S ())) Sp))))
     ... | ↑R (↓R (⊃R (L <> (↑R ()))))

 -- De Morgan laws (Theorem 3.6)
   ax¬◇ : [] ⊢ ¬ (◇ Q) ⊃ □(¬ Q) [ β ] → Void
   ax¬◇ D = lem (foc D) 
    where
     lem : 
       Term [] β · (Reg (↓ (◇ (a "Q" ⁺) ⊃ ↑ ⊥) ⊃ ↑ (□ (↓ (a "Q" ⁺ ⊃ ↑ ⊥))))) 
       → Void
     lem (↓L () ωh x Sp)
     lem (⊃R (L <> (↓L <> ≺*≡ Z (⊃L (◇R () (↓L <> ≺*≡ Z _)) _))))
     lem (⊃R (L <> (↓L <> (≺*+ y) Z (⊃L (◇R () (↓L <> ≺*≡ Z _)) _))))
     lem (⊃R (L <> (↓L <> _ Z (⊃L (◇R βγ (↓L _ (≺*+ (≺+0 ())) Z _)) _))))
     lem (⊃R (L <> (↓L <> _ Z (⊃L (◇R βγ (↓L _ (≺*+ (≺+S () _)) Z _)) _))))
     lem (⊃R (L <> (↓L <> _ Z (⊃L (◇R βγ (↓L _ _ (S ()) _)) _))))
     lem (⊃R (L <> (↓L <> _ Z (⊃L (◇R βγ (↑R (pR (S ())))) _))))
     lem (⊃R (L <> (↓L <> _ (S ()) Sp)))
     lem (⊃R (L <> (↑R (□R N₁)))) with N₁ βγ
     ... | ↓L pf⁻ (≺*+ (≺+0 ())) Z Sp
     ... | ↓L pf⁻ (≺*+ (≺+S () y')) Z Sp
     ... | ↓L pf⁻ ωh (S ()) Sp
     ... | ↑R (↓R (↓L () ωh x Sp))
     ... | ↑R (↓R (⊃R (L <> (↓L pf⁻ (≺*+ (≺+0 ())) (S Z) Sp))))
     ... | ↑R (↓R (⊃R (L <> (↓L pf⁻ (≺*+ (≺+S () y')) (S Z) Sp))))
     ... | ↑R (↓R (⊃R (L <> (↓L pf⁻ ωh (S (S ())) Sp))))
     ... | ↑R (↓R (⊃R (L <> (↑R ()))))

   ax¬□ : [] ⊢ ¬ (□ Q) ⊃ ◇ (¬ Q) [ β ] → Void
   ax¬□ D = lem (foc D) 
    where
     lem : 
       Term [] β · (Reg (↓ (□ (a "Q" ⁺) ⊃ ↑ ⊥) ⊃ ↑ (◇ (↓ (a "Q" ⁺ ⊃ ↑ ⊥)))))
       → Void
     lem (↓L () ωh x Sp)
     lem (⊃R (L <> (↓L <> ωh Z (⊃L (□R N₁) Sp₂)))) with N₁ βγ 
     ... | ↓L pf⁻ (≺*+ (≺+0 ())) Z Sp
     ... | ↓L pf⁻ (≺*+ (≺+S () y')) Z Sp
     ... | ↓L pf⁻ _ (S ()) Sp
     ... | ↑R (pR (S ()))
     lem (⊃R (L <> (↓L <> ωh (S ()) Sp)))
     lem (⊃R (L <> (↑R (◇R βγ (↓L pf⁻ (≺*+ (≺+0 ())) Z Sp)))))
     lem (⊃R (L <> (↑R (◇R βγ (↓L pf⁻ (≺*+ (≺+S () y')) Z Sp)))))
     lem (⊃R (L <> (↑R (◇R βγ (↓L pf⁻ ωh (S ()) Sp)))))
     lem (⊃R (L <> (↑R (◇R βγ (↑R (↓R (↓L () ωh x Sp)))))))
     lem (⊃R (L <> (↑R (◇R βγ (↑R (↓R (⊃R (L pf⁺ N)))))))) with N
     ... | ↓L pf⁻ (≺*+ (≺+0 ())) (S Z) Sp
     ... | ↓L pf⁻ (≺*+ (≺+S () y')) (S Z) Sp
     ... | ↓L pf⁻ ωh (S (S ())) Sp
     ... | ↑R ()


==> anc/DetetheredCPL/Core.agda <==
-- Constructive Provability Logic 
-- De-tethered intuitionstic variant
-- Robert J. Simmons, Bernardo Toninho

-- Propositions and their meaning, plus the core metric

-- Turning off the positivity check is necessary; there is no hope for Agda's 
-- positivity checker to work here, and only the upwards-well-foundedness of
-- the accessibility relation preserves the consistency of Agda.
{-# OPTIONS --no-positivity-check #-}

module DetetheredCPL.Core where
open import Prelude hiding (⊥)
open import Accessibility.Inductive
open import Accessibility.IndexedList

-- Types/Propositions
infixr 10 _⊃_
data Type : Set where
   a   : (N : String) (⁼ : Polarity) → Type
   ⊥   : Type
   _⊃_ : (A B : Type) → Type
   ◇   : (A : Type) → Type
   □   : (A : Type) → Type

module CORE (UWF : UpwardsWellFounded) where 
   open TRANS-UWF UWF
   open ILIST UWF

   -- Contexts
   MCtx = IList Type

   -- Natural deduction without a metric
   infix 1 _⊢_[_]
   data _⊢_[_] (Γ : MCtx) : Type → W → Set where
      hyp : ∀{A w}
         → (x : A at w ∈ Γ)
         → Γ ⊢ A [ w ]
      ⊃I : ∀{A B w}
         → (D₁ : A at w :: Γ ⊢ B [ w ])
         → Γ ⊢ A ⊃ B [ w ]
      ⊃E : ∀{A B w}
         → (D₁ : Γ ⊢ A ⊃ B [ w ])
         → (D₂ : Γ ⊢ A [ w ])
         → Γ ⊢ B [ w ]
      ⊥E : ∀{C w wc} 
         → (ωh : wc ≺* w)
         → (D₁ : Γ ⊢ ⊥ [ w ])
         → Γ ⊢ C [ wc ] 
      ◇I : ∀{A w w'}
         → (ω : w ≺ w')
         → (D₁ : Γ ⊢ A [ w' ])
         → Γ ⊢ ◇ A [ w ]
      ◇E : ∀{A C w wc}
         → (ωh : wc ≺* w)
         → (D₁ : Γ ⊢ ◇ A [ w ])
         → (D₂ : ∀{w'} (ω : w ≺ w') (D₀ : Γ ⊢ A [ w' ]) → Γ ⊢ C [ wc ])
         → Γ ⊢ C [ wc ]
      □I : ∀{A w}
         → (D₁ : ∀{w'} (ω : w ≺ w') → Γ ⊢ A [ w' ])
         → Γ ⊢ □ A [ w ]
      □E : ∀{A C w wc}
         → (ωh : wc ≺* w)
         → (D₁ : Γ ⊢ □ A [ w ])
         → (D₂ : (D₀ : ∀{w'} (ω : w ≺ w') → Γ ⊢ A [ w' ]) → Γ ⊢ C [ wc ])
         → Γ ⊢ C [ wc ]

   -- The alternate, "more natural" □E rule is derivable
   □E-alt : ∀{Γ A C w w' wc} 
      → wc ≺* w
      → Γ ⊢ □ A [ w ]
      → w ≺ w' 
      → (Γ ⊢ A [ w' ] → Γ ⊢ C [ wc ])
      → Γ ⊢ C [ wc ] 
   □E-alt ωh D ω D' = □E ωh D (λ D'' → D' (D'' ω))



==> anc/DetetheredCPL/Equiv.agda <==
-- Constructive Provability Logic 
-- De-tethered intuitionstic variant
-- Robert J. Simmons, Bernardo Toninho

-- Equivalence of sequent calculus and natural deduction

open import Prelude hiding (⊥)
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import DetetheredCPL.Core renaming (Type to UType)
open import DetetheredCPL.NatDeduction
open import FocusedCPL.Core
open import FocusedCPL.Weakening
open import FocusedCPL.Atomic
open import FocusedCPL.Cut
open import FocusedCPL.Identity
-- open import DetetheredCPL.Sequent

module DetetheredCPL.Equiv where

module EQUIV 
  (UWF : UpwardsWellFounded)
  (dec≺ : (w w' : _) → Decidable (TRANS-UWF._≺*_ UWF w w')) where
  open TRANS-UWF UWF
  open ILIST UWF
  open CORE UWF renaming (MCtx to UMCtx)
  open NAT-DEDUCTION UWF hiding (wkN)
  open SEQUENT UWF
  open WEAKENING UWF
  open ATOMIC UWF
  open CUT UWF dec≺
  open IDENTITY UWF dec≺

  pol⁺ : UType → Type ⁺
  pol⁻ : UType → Type ⁻

  pol⁺ (a Q ⁺) = a Q ⁺
  pol⁺ ⊥ = ⊥
  pol⁺ (◇ A) = ◇ (pol⁺ A)
  pol⁺ (□ A) = □ (pol⁺ A)
  pol⁺ (a Q ⁻) = ↓ (a Q ⁻)
  pol⁺ (A ⊃ B) = ↓ (pol⁺ A ⊃ pol⁻ B)

  pol⁻ (a Q ⁺) = ↑ (a Q ⁺)
  pol⁻ ⊥ = ↑ ⊥
  pol⁻ (◇ A) = ↑ (◇ (pol⁺ A))
  pol⁻ (□ A) = ↑ (□ (pol⁺ A))
  pol⁻ (a Q ⁻) = a Q ⁻
  pol⁻ (A ⊃ B) = pol⁺ A ⊃ pol⁻ B

  polhyp : Item UType → Item (Type ⁺)
  polhyp (a Q ⁺ at w) = a Q ⁺ at w
  polhyp (⊥ at w) = ↓ (↑ ⊥) at w
  polhyp (◇ A at w) = ↓ (↑ (◇ (pol⁺ A))) at w
  polhyp (□ A at w) = ↓ (↑ (□ (pol⁺ A))) at w
  polhyp (a Q ⁻ at w) = ↓ (a Q ⁻) at w
  polhyp ((A ⊃ B) at w) = ↓ (pol⁺ A ⊃ pol⁻ B) at w

  polΓ : UMCtx → MCtx
  polΓ [] = []
  polΓ (Item :: Γ) = polhyp Item :: polΓ Γ

  polx : ∀{Item Γ} → Item ∈ Γ → (polhyp Item) ∈ (polΓ Γ)
  polx Z = Z
  polx (S x) = S (polx x)

  unpolx : ∀{Γ A w} 
    → (A at w) ∈ polΓ Γ 
    → (∃ λ B → ((B at w) ∈ Γ) × (polhyp (B at w) ≡ (A at w)))
  unpolx {[]} ()
  unpolx {(a Q ⁺ at w) :: Γ'} Z = (_ , Z , refl)
  unpolx {(⊥ at w) :: Γ'} Z = (_ , Z , refl)
  unpolx {(◇ A at w) :: Γ'} Z = (_ , Z , refl)
  unpolx {(□ A at w) :: Γ'} Z = (_ , Z , refl)
  unpolx {(a Q ⁻ at w) :: Γ'} Z = (_ , Z , refl)
  unpolx {((A ⊃ B) at w) :: Γ'} Z = (_ , Z , refl)
  unpolx {A :: Γ'} (S x) with unpolx {Γ'} x 
  ... | (_ , x' , refl) = (_ , S x' , refl)

  unpolx' : ∀{Γ A w} 
    → (↓ A at w) ∈ polΓ Γ 
    → (∃ λ B → ((B at w) ∈ Γ) × (pol⁻ B ≡ A))
  unpolx' {[]} ()
  unpolx' {(⊥ at w) :: Γ'} Z = (_ , Z , refl)
  unpolx' {(◇ A at w) :: Γ'} Z = (_ , Z , refl)
  unpolx' {(□ A at w) :: Γ'} Z = (_ , Z , refl)
  unpolx' {(a Q ⁻ at w) :: Γ'} Z = (_ , Z , refl)
  unpolx' {((A ⊃ B) at w) :: Γ'} Z = (_ , Z , refl)
  unpolx' {A :: Γ'} (S x) with unpolx' {Γ'} x 
  ... | (_ , x' , refl) = (_ , S x' , refl)


  Pfoc : W → Set
  Pfoc wc = ∀{A Γ}
    → Γ ⊢ A [ wc ]
    → Term (polΓ Γ) wc · (Reg (pol⁻ A))

  PdefocV : W → Set
  PdefocV wc = ∀{A Γ}
    → Value (polΓ Γ) wc (pol⁺ A)
    → Γ ⊢ A [ wc ]

  PdefocN : W → Set
  PdefocN wc = ∀{A Γ}
    → Term (polΓ Γ) wc · (Reg (pol⁻ A))
    → Γ ⊢ A [ wc ]

  PdefocSp : W → Set
  PdefocSp wc = ∀{B A Γ wh}
    → wc ≺* wh
    → Γ ⊢ B [ wh ]
    → Spine (polΓ Γ) wh (pol⁻ B) wc (Reg (pol⁻ A))
    → Γ ⊢ A [ wc ]

  Pfoc↑ : W → Set
  Pfoc↑ wc = ∀{A Γ}
    → Γ ⊢ A [ wc ]
    → Term (polΓ Γ) wc · (Reg (↑ (pol⁺ A)))

  Pdefoc↑ : W → Set
  Pdefoc↑ wc = ∀{A Γ}
    → Term (polΓ Γ) wc · (Reg (↑ (pol⁺ A)))
    → Γ ⊢ A [ wc ]
  

  record Pequiv (wc : W) : Set where
   field
    foc : Pfoc wc
    defocV : PdefocV wc
    defocN : PdefocN wc
    defocSp : PdefocSp wc
    foc↑ : Pfoc↑ wc
    defoc↑ : Pdefoc↑ wc

  module EQUIV-LEM (wc : W) (ih : (wc' : W) → wc ≺+ wc' → Pequiv wc') where

    defocV : PdefocV wc
    defocN : PdefocN wc
    defocSp : PdefocSp wc

    defocV {a Q ⁺} (pR x) with unpolx x
    defocV {a Q ⁺} (SEQUENT.pR x) | (a .Q ⁺ , x' , Refl) = hyp x'
    defocV {a Q ⁺} (SEQUENT.pR x) | (⊥ , x' , ())
    defocV {a Q ⁺} (SEQUENT.pR x) | (◇ A , x' , ())
    defocV {a Q ⁺} (SEQUENT.pR x) | (□ A , x' , ())
    defocV {a Q ⁺} (SEQUENT.pR x) | (a N ⁻ , x' , ())
    defocV {a Q ⁺} (SEQUENT.pR x) | (A ⊃ B , x' , ())
    defocV {⊥} ()
    defocV {◇ A} (◇R ω N₁) = ◇I ω (Pequiv.defoc↑ (ih _ (≺+0 ω)) N₁)
    defocV {□ A} (□R N₁) = □I λ ω → Pequiv.defoc↑ (ih _ (≺+0 ω)) (N₁ ω) 
    defocV {a Q ⁻} (↓R N₁) = defocN N₁
    defocV {A ⊃ B} (↓R N₁) = defocN N₁

    defocN {a Q ⁺} (↑R V₁) = defocV V₁
    defocN {⊥} (↑R V₁) = defocV V₁
    defocN {◇ A} (↑R V₁) = defocV V₁
    defocN {□ A} (↑R V₁) = defocV V₁
    defocN (↓L pf⁻ ωh x Sp) with unpolx' x
    ... | (_ , x' , Refl) = defocSp ωh (hyp x') Sp
    defocN {a Q ⁺ ⊃ B} (⊃R (L pf⁺ N₁)) = ⊃I (defocN N₁)
    defocN {a Q ⁻ ⊃ B} (⊃R (L pf⁺ N₁)) = ⊃I (defocN N₁)
    defocN {(A ⊃ B) ⊃ B'} (⊃R (L pf⁺ N₁)) = ⊃I (defocN N₁)
    defocN {⊥ ⊃ B} (⊃R ⊥L) = ⊃I (⊥E ≺*≡ (hyp Z))
    defocN {◇ A ⊃ B} (⊃R (◇L N₁)) = 
      ⊃I (◇E ≺*≡ (hyp Z)
           λ ω D₀ → 
             WK-N.wkN wken 
               (defocN (N₁ ω (wkN (⊆to/stenirrev (≺⊀ ω) (⊆to/refl _)) · 
                                (Pequiv.foc↑ (ih _ (≺+0 ω)) D₀)))))
    defocN {□ A ⊃ B} (⊃R (□L N₁)) = 
      ⊃I (□E ≺*≡ (hyp Z) 
           λ D₀ → 
             WK-N.wkN wken 
               (defocN (N₁ λ ω → wkN (⊆to/stenirrev (≺⊀ ω) (⊆to/refl _)) ·
                                   (Pequiv.foc↑ (ih _ (≺+0 ω)) (D₀ ω)))))
    defocN {⊥ ⊃ B} (⊃R (L () N₁))
    defocN {◇ A ⊃ B} (⊃R (L () N₁))
    defocN {□ A ⊃ B} (⊃R (L () N₁))

    defocSp {a N ⁺} ω D (↑L (L pf⁺ N₁)) = subst ω D (defocN N₁)
    defocSp {⊥} ω D (↑L ⊥L) = ⊥E ω D
    defocSp {◇ A} ω D (↑L (◇L N₁)) = 
      ◇E ω D λ ω' D₀ → defocN (N₁ ω' (Pequiv.foc↑ (ih _ (≺*S' ω ω')) D₀))
    defocSp {□ A} ω D (↑L (□L N₁)) = 
      □E ω D λ D₀ → defocN (N₁ λ ω' → Pequiv.foc↑ (ih _ (≺*S' ω ω')) (D₀ ω'))
    defocSp {a .Q ⁻} {a Q ⁻} ω D pL = D
    defocSp {a Q ⁻} {a N ⁺} ω D ()
    defocSp {a Q ⁻} {⊥} ω D ()
    defocSp {a Q ⁻} {A ⊃ B} ω D ()
    defocSp {a Q ⁻} {◇ A} ω D ()
    defocSp {a Q ⁻} {□ A} ω D ()
    defocSp {A ⊃ B} ω D (⊃L V₁ Sp₂) with ω
    ... | ≺*≡ = defocSp {B} ω (⊃E D (defocV V₁)) Sp₂
    ... | ≺*+ ω' = defocSp {B} ω (⊃E D (Pequiv.defocV (ih _ ω') V₁)) Sp₂
    defocSp {⊥} ω D (↑L (L () N₁))
    defocSp {◇ A} ω D (↑L (L () N₁))
    defocSp {□ A} ω D (↑L (L () N₁))    

    u↓↑E : ∀{A w Γ}
      → Term Γ w · (Reg (↑ (↓ A)))
      → Term Γ w · (Reg A)
    u↓↑E N = cut N (expand⁻ (↓L <> ≺*≡ Z (↑L (L <> (↓L <> ≺*≡ Z hyp⁻)))))

    u⊃I : ∀{A B w Γ}
      → Term ((polhyp (A at w)) :: Γ) w · (Reg B)
      → Term Γ w · (Reg (pol⁺ A ⊃ B))
    u⊃I {a Q ⁺} N = ⊃R (L <> N)
    u⊃I {⊥} N = ⊃R ⊥L
    u⊃I {◇ A} N = 
      cut (⊃R (L <> N)) 
        (⊃R (◇L λ ω N₀ → 
                  expand⁻ (↓L <> ≺*≡ Z (⊃L (↓R (↑R (◇R ω N₀))) hyp⁻))))
    u⊃I {□ A} N = 
      cut (⊃R (L <> N)) 
        (⊃R (□L λ N₀ →  
                  expand⁻ (↓L <> ≺*≡ Z (⊃L (↓R (↑R (□R λ ω → N₀ ω))) hyp⁻))))
    u⊃I {a Q ⁻} N = ⊃R (L <> N)
    u⊃I {A ⊃ B} N = ⊃R (L <> N)

    u⊃E : ∀{A B w Γ}
      → Term Γ w · (Reg (pol⁺ A ⊃ B))
      → Term Γ w · (Reg (pol⁻ A))
      → Term Γ w · (Reg B)
    u⊃E {a Q ⁺} N M = 
      cut M 
        (cut (wkN wken · N) 
          (expand⁻ (↓L <> ≺*≡ (S Z) (↑L (L <> 
                     (↓L <> ≺*≡ (S Z) (⊃L (pR Z) hyp⁻)))))))
    u⊃E {⊥} N M = cut M (expand⁻ (↓L <> ≺*≡ Z (↑L ⊥L)))
    u⊃E {◇ A} N M = 
      cut M 
        (cut (wkN wken · N) 
          (expand⁻ (↓L <> ≺*≡ (S Z) (↑L (◇L 
                     λ ω N₀ → ↓L <> ≺*≡ Z (⊃L (◇R ω N₀) hyp⁻))))))
    u⊃E {□ A} N M = 
      cut M 
        (cut (wkN wken · N) 
          (expand⁻ (↓L <> ≺*≡ (S Z) (↑L (□L 
                     λ N₀ → ↓L <> ≺*≡ Z (⊃L (□R (λ ω → N₀ ω)) hyp⁻))))))
    u⊃E {a Q ⁻} N M = 
      cut N (expand⁻ (↓L <> ≺*≡ Z (⊃L (↓R (wkN wken · M)) hyp⁻)))
    u⊃E {A ⊃ B} N M = 
      cut N (expand⁻ (↓L <> ≺*≡ Z (⊃L (↓R (wkN wken · M)) hyp⁻)))

    u⊥E : ∀{A w wc Γ}
      → wc ≺* w
      → Term Γ w · (Reg (↑ ⊥))
      → Term Γ wc · (Reg A)
    u⊥E ω N = u↓↑E (subst⁻ <> ω N (↑L ⊥L))

    u◇E : ∀{A w wc Γ C}
      → wc ≺* w
      → Term Γ w · (Reg (↑ (◇ A)))
      → (∀{w'} → w ≺ w' → Term Γ w' · (Reg (↑ A)) → Term Γ wc · (Reg C))
      → Term Γ wc · (Reg C)
    u◇E ω N₁ N₂ =
      u↓↑E (cut N₁ 
             (↓L <> ω Z 
               (↑L (◇L λ ω' N₀ →
                         ↑R (↓R (decut N₁ (N₂ ω' (cut N₁ N₀))))))))

    u□E : ∀{A w wc Γ C}
      → wc ≺* w
      → Term Γ w · (Reg (↑ (□ A)))
      → ((∀{w'} → w ≺ w' → Term Γ w' · (Reg (↑ A)))
          → Term Γ wc · (Reg C))
      → Term Γ wc · (Reg C)
    u□E ω N₁ N₂ = 
      u↓↑E (cut N₁ 
             (↓L <> ω Z 
               (↑L (□L λ N₀ → 
                         ↑R (↓R (decut N₁ (N₂ λ ω' → cut N₁ (N₀ ω'))))))))

    foc : Pfoc wc
    foc* : ∀{A Γ w}
      → wc ≺* w
      → Γ ⊢ A [ w ]
      → Term (polΓ Γ) w · (Reg (pol⁻ A))
    foc* ≺*≡ N = foc N
    foc* (≺*+ ω) N = Pequiv.foc (ih _ ω) N

    foc {a N ⁻} (hyp x) = ↓L <> ≺*≡ (polx x) pL
    foc {a N ⁺} (hyp x) = ↑R (pR (polx x))
    foc {⊥} (hyp x) = expand⁻ (↓L <> ≺*≡ (polx x) hyp⁻)
    foc {A ⊃ B} (hyp x) = expand⁻ (↓L <> ≺*≡ (polx x) hyp⁻)
    foc {◇ A} (hyp x) = expand⁻ (↓L <> ≺*≡ (polx x) hyp⁻)
    foc {□ A} (hyp x) = expand⁻ (↓L <> ≺*≡ (polx x) hyp⁻)
    foc {A ⊃ B} (⊃I D₁) = u⊃I {A} {pol⁻ B} (foc D₁)
    foc {B} (⊃E {A = A} D₁ D₂) = u⊃E {A} (foc D₁) (foc D₂) 
    foc (⊥E ω D₁) = u↓↑E (rsubstN [] ω (foc* ω D₁) (↓L <> ω Z (↑L ⊥L)) ·t)
    foc {◇ (a N ⁺)} (◇I ω D₁) = ↑R (◇R ω (Pequiv.foc (ih _ (≺+0 ω)) D₁))
    foc {◇ ⊥} (◇I ω D₁) = ↑R (◇R ω (Pequiv.foc (ih _ (≺+0 ω)) D₁))
    foc {◇ (◇ A)} (◇I ω D₁) = ↑R (◇R ω (Pequiv.foc (ih _ (≺+0 ω)) D₁))
    foc {◇ (□ A)} (◇I ω D₁) = ↑R (◇R ω (Pequiv.foc (ih _ (≺+0 ω)) D₁)) -- 
    foc {◇ (a N ⁻)} (◇I ω D₁) = 
      ↑R (◇R ω (↑R (↓R (Pequiv.foc (ih _ (≺+0 ω)) D₁))))
    foc {◇ (A ⊃ B)} (◇I ω D₁) = 
      ↑R (◇R ω (↑R (↓R (Pequiv.foc (ih _ (≺+0 ω)) D₁))))
    foc (◇E ωh D₁ D₂) = 
      u◇E ωh (foc* ωh D₁)
        λ ω N₀ → foc (D₂ ω (Pequiv.defoc↑ (ih _ (≺*S' ωh ω)) N₀))
    foc {□ (a N ⁺)} (CORE.□I D₁) = 
      ↑R (□R (λ ω → Pequiv.foc (ih _ (≺+0 ω)) (D₁ ω)))
    foc {□ ⊥} (CORE.□I D₁) = 
      ↑R (□R (λ ω → Pequiv.foc (ih _ (≺+0 ω)) (D₁ ω)))
    foc {□ (◇ A)} (CORE.□I D₁) = 
      ↑R (□R (λ ω → Pequiv.foc (ih _ (≺+0 ω)) (D₁ ω)))
    foc {□ (□ A)} (CORE.□I D₁) =
      ↑R (□R (λ ω → Pequiv.foc (ih _ (≺+0 ω)) (D₁ ω)))
    foc {□ (a N ⁻)} (CORE.□I D₁) = 
      ↑R (□R (λ ω → ↑R (↓R (Pequiv.foc (ih _ (≺+0 ω)) (D₁ ω)))))
    foc {□ (A ⊃ B)} (CORE.□I D₁) = 
      ↑R (□R (λ ω → ↑R (↓R (Pequiv.foc (ih _ (≺+0 ω)) (D₁ ω)))))
    foc (□E ωh D₁ D₂) = 
      u□E ωh (foc* ωh D₁) 
        λ N₀ → foc (D₂ λ ω → Pequiv.defoc↑ (ih _ (≺*S' ωh ω)) (N₀ ω))

    foc↑ : Pfoc↑ wc
    foc↑ {a Q ⁺} N = foc N
    foc↑ {⊥} N = foc N
    foc↑ {◇ A} N = foc N
    foc↑ {□ A} N = foc N
    foc↑ {a Q ⁻} N = ↑R (↓R (foc N))
    foc↑ {A ⊃ B} N = ↑R (↓R (foc N))

    defoc↑ : Pdefoc↑ wc
    defoc↑ {a Q ⁺} N = defocN N
    defoc↑ {⊥} N = defocN N
    defoc↑ {◇ A} N = defocN N
    defoc↑ {□ A} N = defocN N
    defoc↑ {a Q ⁻} N = defocN (u↓↑E N)
    defoc↑ {A ⊃ B} N = defocN (u↓↑E N)

  PFequiv : ∀{wc} → Pequiv wc
  PFequiv {wc} = ind+ Pequiv (λ wc ih → 
   record {
    foc = EQUIV-LEM.foc wc ih;
    defocV = EQUIV-LEM.defocV wc ih;
    defocN = EQUIV-LEM.defocN wc ih;
    defocSp = EQUIV-LEM.defocSp wc ih;
    foc↑ = EQUIV-LEM.foc↑ wc ih;
    defoc↑ = EQUIV-LEM.defoc↑ wc ih}) wc
 
  foc : ∀{wc} → Pfoc wc
  foc = Pequiv.foc PFequiv

  defocN : ∀{wc} → PdefocN wc
  defocN = Pequiv.defocN PFequiv

==> anc/DetetheredCPL/NatDeduction.agda <==
-- Constructive Provability Logic 
-- De-tethered intuitionstic variant
-- Robert J. Simmons, Bernardo Toninho

-- Natural deduction and substitution

module DetetheredCPL.NatDeduction where
open import Prelude hiding (⊥)
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import DetetheredCPL.Core

module NAT-DEDUCTION (UWF : UpwardsWellFounded) where 
   open TRANS-UWF UWF
   open ILIST UWF
   open CORE UWF



   -- Weakening Principle
   module WK-N where 
      wkP : W → Set 
      wkP = λ w → ∀{Γ Γ' A} → Γ ⊆ Γ' to w → Γ ⊢ A [ w ] → Γ' ⊢ A [ w ]

      wk' : (w : W) → ((w' : W) → w ≺+ w' → wkP w') → wkP w
      wk' w ih = wk
       where
        mutual
         wk≺* : ∀{Γ Γ' v A} → w ≺* v → Γ ⊆ Γ' to w → Γ ⊢ A [ v ] → Γ' ⊢ A [ v ]
         wk≺* ≺*≡ sub D = wk sub D
         wk≺* (≺*+ ω) sub D = ih _ ω (⊆to/≺+ ω sub) D 

         wk≺ : ∀{Γ Γ' v A} → w ≺ v → Γ ⊆ Γ' to w → Γ ⊢ A [ v ] → Γ' ⊢ A [ v ]
         wk≺ ω sub D = ih _ (≺+0 ω) (⊆to/≺+ (≺+0 ω) sub) D

         wk≺+ : ∀{Γ Γ' v A} → w ≺+ v → Γ ⊆ Γ' to w → Γ' ⊢ A [ v ] → Γ ⊢ A [ v ]
         wk≺+ ω sub D = ih _ ω (⊆to/≺+' ω sub) D

         wk : ∀{Γ Γ' A} → Γ ⊆ Γ' to w → Γ ⊢ A [ w ] → Γ' ⊢ A [ w ]
         wk sub (hyp x) = hyp (⊆to/now sub x)
         wk sub (⊃I D₁) = ⊃I (wk (⊆to/both sub) D₁)
         wk sub (⊃E D₁ D₂) = ⊃E (wk sub D₁) (wk sub D₂)
         wk sub (⊥E ωh D₁) = ⊥E ωh (wk≺* ωh sub D₁)
         wk sub (◇I ω D₁) = ◇I ω (wk≺ ω sub D₁)
         wk sub (◇E ωh D₁ D₂) = ◇E ωh (wk≺* ωh sub D₁) 
            λ ω D₀ → wk sub (D₂ ω (wk≺+ (≺*S' ωh ω) sub D₀))
         wk sub (□I D₁) = □I (λ ω → wk≺ ω sub (D₁ ω))
         wk sub (□E ωh D₁ D₂) = □E ωh (wk≺* ωh sub D₁) 
            λ D₀ → wk sub (D₂ λ ω → wk≺+ (≺*S' ωh ω) sub (D₀ ω))

      wkN : ∀{Γ Γ' A w} → Γ ⊆ Γ' to w → Γ ⊢ A [ w ] → Γ' ⊢ A [ w ]
      wkN sub D = ind+ wkP wk' _ sub D
 
   open WK-N public using (wkN)



   -- Simultaneous substitutions
   data _⊆_pr_ (Δ Γ : MCtx) (w : W) : Set where
      st : (∀{A w'} (ω : w ≺* w') (x : A at w' ∈ Δ) → Γ ⊢ A [ w' ])
         → (∀{A w'} (ω : w ≺+ w') (x : A at w' ∈ Γ) → Δ ⊢ A [ w' ])
         → Δ ⊆ Γ pr w

   -- Elimination forms
   ⊆pr : ∀{Γ Δ A w} → Δ ⊆ Γ pr w → A at w ∈ Δ → Γ ⊢ A [ w ]
   ⊆pr (st sub _) x = sub ≺*≡ x

   ⊆pr* : ∀{Γ Δ A w w'} 
      → w ≺* w' 
      → Δ ⊆ Γ pr w 
      → A at w' ∈ Δ 
      → Γ ⊢ A [ w' ]
   ⊆pr* ω (st sub _) x = sub ω x

   ⊆pr+ : ∀{Γ Δ A w w'} 
      → w ≺+ w' 
      → Δ ⊆ Γ pr w 
      → A at w' ∈ Δ 
      → Γ ⊢ A [ w' ]
   ⊆pr+ ω (st sub _) x = sub (≺*+ ω) x

   ⊆pr+' : ∀{Γ Δ A w w'} 
      → w ≺+ w' 
      → Δ ⊆ Γ pr w 
      → A at w' ∈ Γ 
      → Δ ⊢ A [ w' ]
   ⊆pr+' ω (st _ sub) x = sub ω x

   -- Introduction/manipulation forms
   ⊆pr/refl : ∀{Γ w} → Γ ⊆ Γ pr w
   ⊆pr/refl = st (λ ω x → hyp x) (λ ω x → hyp x)

   ⊆pr/wken : ∀{Γ Δ A w} → Δ ⊆ Γ pr w → Δ ⊆ (A at w :: Γ) pr w
   ⊆pr/wken {Γ} {Δ} {B} {w} (st sub sub≺) = 
      st (λ ω → wkN (⊆to/wken* ω (⊆to/refl _)) o sub ω) sub≺'
    where
      sub≺' : ∀{A w'} → w ≺+ w' 
         → A at w' ∈ (B at w :: Γ) 
         → Δ ⊢ A [ w' ]
      sub≺' ω Z = abort (≺+⊀ ω ≺*≡)
      sub≺' ω (S x) = sub≺ ω x

   ⊆pr/xtndL' : ∀{Γ A w w'} → Γ ⊢ A [ w' ] → (A at w' :: Γ) ⊆ Γ pr w
   ⊆pr/xtndL' {Γ} {B} {w} {w''} D = 
      st (λ _ → sub') (λ _ → hyp o S)
    where
      sub' : ∀{A w'} 
         → A at w' ∈ (B at w'' :: Γ) 
         → Γ ⊢ A [ w' ]
      sub' Z = D
      sub' (S x) = hyp x

   ⊆pr/xtndR' : ∀{Γ A w w'} → Γ ⊢ A [ w' ] → Γ ⊆ (A at w' :: Γ) pr w
   ⊆pr/xtndR' {Γ} {B} {w} {w''} D = 
      st (λ _ → hyp o S) (λ _ → sub≺')
    where
      sub≺' : ∀{A w'} 
         → A at w' ∈ (B at w'' :: Γ) 
         → Γ ⊢ A [ w' ]
      sub≺' Z = D
      sub≺' (S x) = hyp x

   ⊆pr/both : ∀{Γ Δ A w} → Δ ⊆ Γ pr w → (A at w :: Δ) ⊆ (A at w :: Γ) pr w
   ⊆pr/both {Γ} {Δ} {B} {w} (st sub sub≺) = st sub' sub≺'
    where
      sub' : ∀{A w'} → w ≺* w'
         → A at w' ∈ (B at w :: Δ) 
         → (B at w :: Γ) ⊢ A [ w' ] 
      sub' ω Z = hyp Z
      sub' ω (S x) = wkN (⊆to/wken* ω (⊆to/refl _)) (sub ω x)
   
      sub≺' : ∀{A w'} → w ≺+ w'
         → A at w' ∈ (B at w :: Γ) 
         → (B at w :: Δ) ⊢ A [ w' ] 
      sub≺' ω Z = abort (≺+⊀ ω ≺*≡)
      sub≺' ω (S x) = wkN (⊆to/wkenirrev (≺+⊀ ω) (⊆to/refl _)) (sub≺ ω x) 

   ⊆pr/≺ : ∀{Γ Δ w w'} → w ≺ w' → Δ ⊆ Γ pr w → Δ ⊆ Γ pr w'
   ⊆pr/≺ ω (st sub sub≺) = st 
      (λ ω' → sub (≺*+ (≺*S ω ω')))
      (λ ω' → sub≺ (≺+S ω ω'))

   ⊆pr/≺* : ∀{Γ Δ w w'} → w ≺* w' → Δ ⊆ Γ pr w → Δ ⊆ Γ pr w'
   ⊆pr/≺* ω (st sub sub≺) = st 
      (λ ω' → sub (≺*trans ω ω')) 
      (λ ω' → sub≺ (≺*+trans ω ω'))

   ⊆pr/≺+ : ∀{Γ Δ w w'} → w ≺+ w' → Δ ⊆ Γ pr w → Δ ⊆ Γ pr w'
   ⊆pr/≺+ ω (st sub sub≺) = st 
      (λ ω' → sub (≺*+ (≺+*trans ω ω'))) 
      (λ ω' → sub≺ (≺+trans ω ω'))

   ⊆pr/≺+' : ∀{Γ Δ w w'} → w ≺+ w' → Δ ⊆ Γ pr w → Γ ⊆ Δ pr w'
   ⊆pr/≺+' ω (st sub sub≺) = st 
      (λ ω' → sub≺ (≺+*trans ω ω'))
      (λ ω' → sub (≺*+ (≺+trans ω ω')))



   -- Substitution principle
   module SUBST where
      substP : W → Set 
      substP = λ w → ∀{A Δ Γ} → Δ ⊆ Γ pr w → Δ ⊢ A [ w ] → Γ ⊢ A [ w ]

      subst' : (w : W) → ((w' : W) → w ≺+ w' → substP w') → substP w
      subst' w ih = subst 
       where
        mutual
         subst≺* : ∀{A Δ Γ v} → w ≺* v → Δ ⊆ Γ pr w → Δ ⊢ A [ v ] → Γ ⊢ A [ v ]
         subst≺* ≺*≡ sub D = subst sub D
         subst≺* (≺*+ ω) sub D = ih _ ω (⊆pr/≺+ ω sub) D

         subst≺ : ∀{A Δ Γ v} → w ≺ v → Δ ⊆ Γ pr w → Δ ⊢ A [ v ] → Γ ⊢ A [ v ]
         subst≺ ω sub D = ih _ (≺+0 ω) (⊆pr/≺ ω sub) D

         subst≺+ : ∀{A Δ Γ v} → w ≺+ v → Δ ⊆ Γ pr w → Γ ⊢ A [ v ] → Δ ⊢ A [ v ]
         subst≺+ ω sub D = ih _ ω (⊆pr/≺+' ω sub) D

         subst : ∀{A Δ Γ} → Δ ⊆ Γ pr w → Δ ⊢ A [ w ] → Γ ⊢ A [ w ]
         subst sub (hyp x) = ⊆pr sub x
         subst sub (⊃I D₁) = ⊃I (subst (⊆pr/both sub) D₁)
         subst sub (⊃E D₁ D₂) = ⊃E (subst sub D₁) (subst sub D₂)
         subst sub (⊥E ωh D₁) = ⊥E ωh (subst≺* ωh sub D₁)
         subst sub (◇I ω D₁) = ◇I ω (subst≺ ω sub D₁)
         subst sub (◇E ωh D₁ D₂) = ◇E ωh (subst≺* ωh sub D₁) 
            λ ω D₀ → subst sub (D₂ ω (subst≺+ (≺*S' ωh ω) sub D₀))
         subst sub (□I D₁) = □I (λ ω → subst≺ ω sub (D₁ ω))
         subst sub (□E ωh D₁ D₂) = □E ωh (subst≺* ωh sub D₁) 
            λ D₀ → subst sub (D₂ λ ω → subst≺+ (≺*S' ωh ω) sub (D₀ ω))

      ssubst : ∀{A Δ Γ w} → Δ ⊆ Γ pr w → Δ ⊢ A [ w ] → Γ ⊢ A [ w ]
      ssubst sub D = ind+ substP subst' _ sub D

      subst : ∀{A Γ w w' C} 
         → w ≺* w' 
         → Γ ⊢ A [ w' ] 
         → (A at w' :: Γ) ⊢ C [ w ] 
         → Γ ⊢ C [ w ]
      subst {B} {Γ} {w} {w''} {C}  ω D E = ssubst (⊆pr/xtndL' D) E
       where
         sub' : ∀{A w'} → w ≺* w' → A at w' ∈ B at w'' :: Γ → Γ ⊢ A [ w' ] 
         sub' ω' Z = D
         sub' ω' (S x) = hyp x

      ⊆pr/trans : ∀{Δ₁ Δ₂ Δ₃ w} → Δ₁ ⊆ Δ₂ pr w → Δ₂ ⊆ Δ₃ pr w → Δ₁ ⊆ Δ₃ pr w
      ⊆pr/trans sub1 sub2 = st 
         (λ ω x → ssubst (⊆pr/≺* ω sub2) (⊆pr* ω sub1 x)) 
         (λ ω x → ssubst (⊆pr/≺+' ω sub1) (⊆pr+' ω sub2 x)) 

   open SUBST public using (ssubst ; subst ; ⊆pr/trans)


   ⊆pr/xtndL : ∀{Γ Δ A w w'}
      → Δ ⊆ Γ pr w
      → Δ ⊢ A [ w' ] 
      → (A at w' :: Δ) ⊆ Γ pr w
   ⊆pr/xtndL sub D = ⊆pr/trans (⊆pr/xtndL' D) sub

   ⊆pr/xtndR : ∀{Γ Δ A w w'} 
      → Δ ⊆ Γ pr w 
      → Γ ⊢ A [ w' ] 
      → Δ ⊆ (A at w' :: Γ) pr w
   ⊆pr/xtndR sub D = ⊆pr/trans sub (⊆pr/xtndR' D)

{-

   -- Manipulating the substitution principle

   ⊆pr/xtnd' : ∀{Δ Γ A w w'} → Γ ⊢ A [ w' ] → Δ ⊆ Γ pr w → (A at w' :: Δ) ⊆ Γ pr w
   ⊆pr/xtnd' {Δ} {Γ} {B} {w} {w''} D (st sub sub≺) = 
      st sub' (λ ω x → ssubst {!⊆pr/xtnd!} (sub≺ ω x))
    where
      sub' : ∀{A w'} 
         → w ≺* w'
         → A at w' ∈ (B at w'' :: Δ) 
         → Γ ⊢ A [ w' ]
      sub' ω Z = D
      sub' ω (S x) = sub ω x


   ⊆pr/wken≺+ : ∀{Γ Δ A w w'} 
      → w ≺+ w' 
      → Δ ⊢ A [ w' ]
      → Δ ⊆ Γ pr w 
      → Δ ⊆ (A at w' :: Γ) pr w
   ⊆pr/wken≺+ {Γ} {Δ} {B} {w} {w''} ωh D (st sub sub≺) = 
      st {!!} {! sub≺' !} 
    where
      sub' : ∀{A w'} → w ≺* w'
         → A at w' ∈ Δ
         → B at w'' :: Γ ⊢ A [ w' ] 
      sub' ω x = {! sub ω x !}
 
      sub≺' : ∀{A w'} → w ≺+ w' 
         → A at w' ∈ Γ 
         → (B at w'' :: Δ) ⊢ A [ w' ]
      sub≺' {w' = w'} ω x with dec≺ w' w''
      sub≺' ω x | Inl ≺*≡ = wkN wken (sub≺ ω x)
      sub≺' ω x | Inl (≺*+ ω') = ssubst {!!} (sub≺ ω x)
      sub≺' ω x | Inr ω' = {!!}


   ⊆pr/wken≺* : ∀{Γ Δ A w w'} 
      → w ≺* w' 
      → Δ ⊢ A [ w' ]
      → Δ ⊆ Γ pr w 
      → (A at w' :: Δ) ⊆ Γ pr w
   ⊆pr/wken≺* {Γ} {Δ} {B} {w} {w''} ωh D (st sub sub≺) = 
      st sub' {! sub≺' !} 
    where
      sub' : ∀{A w'} → w ≺* w'
         → A at w' ∈ B at w'' :: Δ
         → Γ ⊢ A [ w' ] 
      sub' ω Z = ssubst (⊆pr/≺* ωh (st sub sub≺)) D 
      sub' ω (S x) = sub ω x
 
      sub≺' : ∀{A w'} → w ≺+ w' 
         → A at w' ∈ Γ 
         → (B at w'' :: Δ) ⊢ A [ w' ]
      sub≺' {w' = w'} ω x with dec≺ w' w''
      sub≺' ω x | Inl ≺*≡ = wkN wken (sub≺ ω x)
      sub≺' ω x | Inl (≺*+ ω') = ssubst {!!} (sub≺ ω x)
      sub≺' ω x | Inr ω' = {!!}
-}

==> anc/FocusedCPL/Atomic.agda <==
-- Constructive Provability Logic
-- Focused variant
-- Robert J. Simmons, Bernardo Toninho

-- Pseudo-atomic terms, which are used in the intermediate proofs as evidence
-- for provability the provability of premises at accessible worlds when 
-- crawling over spines and terms.

open import Prelude hiding (⊥)
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import FocusedCPL.Core
open import FocusedCPL.Weakening

module FocusedCPL.Atomic where

module ATOMIC (UWF : UpwardsWellFounded) where
  open TRANS-UWF UWF 
  open ILIST UWF
  open SEQUENT UWF
  open WEAKENING UWF

  data Atomic (Γ : MCtx) (wc : W) : Type ⁻ → Bool → Set where
    ↓E : ∀{A b}
      (x : ↓ A at wc ∈ Γ)
      → Atomic Γ wc A b
    Cut : ∀{A} 
      (N : Term Γ wc · (Reg A)) 
      → Atomic Γ wc A True
    ⊃E : ∀{A B b}
      (R : Atomic Γ wc (A ⊃ B) b)
      (V : Value Γ wc A)
      → Atomic Γ wc B b

  -- The boolean flag is a graceless mechanism, but the point is that, if you 
  -- commit yourself to not using cut, there's a trivial "unwind" pseudo-cut. 

  unwind : ∀{Γ A U w wc}
    → U stable⁻
    → wc ≺* w
    → Atomic Γ w A False
    → Spine Γ w A wc U
    → Term Γ wc · U
  unwind pf ω (↓E x) Sp = ↓L pf ω x Sp
  unwind pf ω (⊃E R V) Sp = unwind pf ω R (⊃L V Sp) 

  subset : ∀{Γ w A b}
    → Atomic Γ w A b
    → Atomic Γ w A True
  subset (↓E x) = ↓E x
  subset (Cut N) = Cut N
  subset (⊃E R V) = ⊃E (subset R) V

  wkR : ∀{Γ Γ' wc A b}
    → Γ ⊆ Γ' to wc
    → Atomic Γ wc A b
    → Atomic Γ' wc A b
  wkR θ (↓E x) = ↓E (⊆to/now θ x)
  wkR θ (Cut N) = Cut (wkN θ · N)
  wkR θ (⊃E R V) = ⊃E (wkR θ R) (wkV θ V)

  data EvidenceA (Γ : MCtx) (wc : W) : Type ⁻ → W → Bool → Set where
    E≡ : ∀{A b} → EvidenceA Γ wc A wc b
    E+ : ∀{A w b}
      (ω : wc ≺+ w) 
      (R : Atomic Γ w A b)
      → EvidenceA Γ wc A w b

  data EvidenceΩ (Γ : MCtx) (wc : W) : ICtx → Bool → Set where
    ·t : EvidenceΩ Γ wc · True
    ·f : EvidenceΩ Γ wc · False
    I≡ : ∀{A b} → EvidenceΩ Γ wc (I A wc) b
    I+ : ∀{A w b}
      (ω : wc ≺+ w) 
      (R : Atomic Γ w (↑ A) b)
      → EvidenceΩ Γ wc (I A w) b

  varE : ∀{A Γ w wc b} → (↓ A at w) ∈ Γ → wc ≺* w → EvidenceA Γ wc A w b
  varE x ≺*≡ = E≡
  varE x (≺*+ ω) = E+ ω (↓E x)

  cutE : ∀{A Γ w wc} → Term Γ w · (Reg A) → wc ≺* w 
    → EvidenceA Γ wc A w True
  cutE N ≺*≡ = E≡
  cutE N (≺*+ ω) = E+ ω (Cut N)

  atmE : ∀{A Γ w wc b} → EvidenceA Γ wc (↑ A) w b → EvidenceΩ Γ wc (I A w) b
  atmE E≡ = I≡
  atmE (E+ ω R) = I+ ω R 

  appE : ∀{A Γ w wc B b} 
    → EvidenceA Γ wc (A ⊃ B) w b
    → Value Γ w A
    → EvidenceA Γ wc B w b
  appE E≡ V = E≡
  appE (E+ ω R) V = E+ ω (⊃E R V)

  evidenceΩ≺ : ∀{w Γ Ω b} 
    → EvidenceΩ Γ w Ω b
    → w ≺' Ω 
  evidenceΩ≺ ·t = ·
  evidenceΩ≺ ·f = ·
  evidenceΩ≺ I≡ = I ≺*≡
  evidenceΩ≺ (I+ ω R) = I (≺*+ ω)

  evidenceA≺ : ∀{w w' Γ A b}
    → EvidenceA Γ w A w' b
    → w ≺* w'
  evidenceA≺ E≡ = ≺*≡
  evidenceA≺ (E+ ω R) = ≺*+ ω


  data Evidence (Γ : MCtx) (wc : W) : MCtx → Item (Type ⁺) → Set where
    N⊀ : ∀{w A} → 
      (ω : wc ≺+ w → Void)
      → Evidence Γ wc [] (A at w)      
    N+ : ∀{w A b} → 
      (ω : wc ≺+ w)
      (pf⁺ : A stable⁺)
      (R : Atomic Γ w (↑ A) b)
      → Evidence Γ wc [] (A at w)
    C⊀ : ∀{w A Γ' Item}
      (ω : wc ≺+ w → Void)
      (edΓ : Evidence Γ wc Γ' Item) 
      → Evidence Γ wc ((A at w) :: Γ') Item
    C+ : ∀{w A Γ' Item b}
      (ω : wc ≺+ w)
      (pf⁺ : A stable⁺)
      (R : Atomic (Γ' ++ Γ) w (↑ A) b)
      (edΓ : Evidence Γ wc Γ' Item) 
      → Evidence Γ wc ((A at w) :: Γ') Item


==> anc/FocusedCPL/Core.agda <==
-- Constructive Provability Logic
-- Focused variant
-- Robert J. Simmons, Bernardo Toninho

-- Propositions and the focused sequent calculus

{-# OPTIONS --no-positivity-check #-}

open import Prelude hiding (⊥)
open import Accessibility.Inductive
open import Accessibility.IndexedList

module FocusedCPL.Core where

-- Types

data Type : Polarity → Set where
  a : (Q : String) (⁼ : Polarity) → Type ⁼
  --
  ↓ : (A : Type ⁻) → Type ⁺
  ⊥ : Type ⁺
  ◇ : (A : Type ⁺) → Type ⁺
  □ : (A : Type ⁺) → Type ⁺
  --
  ↑ : (A : Type ⁺) → Type ⁻
  _⊃_ : (A : Type ⁺) (B : Type ⁻) → Type ⁻

data Conc : Set where
  Reg : (A : Type ⁻) → Conc
  Abs : (A : Type ⁻) → Conc

_stable⁻ : Conc → Set
Abs A stable⁻ = Unit
Reg (a Q .⁻) stable⁻ = Unit
Reg (↑ A) stable⁻ = Unit
Reg (A ⊃ B) stable⁻ = Void

_stable⁺ : Type ⁺ → Set
a Q .⁺ stable⁺ = Unit
↓ A stable⁺ = Unit
⊥ stable⁺ = Void
◇ A stable⁺ = Void
□ A stable⁺ = Void

module SEQUENT (UWF : UpwardsWellFounded) where
  open TRANS-UWF UWF
  open ILIST UWF

  -- Building blocks
  MCtx = IList (Type ⁺)

  fromctx : ∀{A w Item Γ} (Γ' : MCtx) 
    → Item ∈ (Γ' ++ (A at w) :: Γ) 
    → (Item ≡ (A at w)) + (Item ∈ (Γ' ++ Γ))
  fromctx [] Z = Inl Refl 
  fromctx [] (S x) = Inr x
  fromctx (A :: Γ') Z = Inr Z
  fromctx (A :: Γ') (S x) with fromctx Γ' x
  ... | Inl Refl = Inl Refl
  ... | Inr x' = Inr (S x')  

  data ICtx : Set where
    · : ICtx
    I : 
      (A : Type ⁺)
      (w : W)
      → ICtx 

  -- Sequent calculus
  data SeqForm (wc : W) : Set where 
    Rfoc : (A : Type ⁺) → SeqForm wc
    Inv : (Ω : ICtx) (U : Conc) → SeqForm wc
    Lfoc : (w : W) (A : Type ⁻) (U : Conc) → SeqForm wc
    Use : (A : Type ⁻) → SeqForm wc

  data Exp (Γ : MCtx) (wc : W) : SeqForm wc → Set

  Value : MCtx → (wc : W) → Type ⁺ → Set
  Value Γ wc A = Exp Γ wc (Rfoc A)

  Term : MCtx → (wc : W) → ICtx → Conc → Set
  Term Γ wc Ω U = Exp Γ wc (Inv Ω U)

  Spine : MCtx → (w : W) → Type ⁻ → (wc : W) → Conc → Set
  Spine Γ w A wc U = Exp Γ wc (Lfoc w A U) 

  data Exp Γ wc where

    -- Values
    -- XXX INVERSION
    pR : ∀{Q}
      (x : (a Q ⁺ at wc) ∈ Γ)
      → Value Γ wc (a Q ⁺)
    ↓R : ∀{A}
      (N₁ : Term Γ wc · (Reg A))
      → Value Γ wc (↓ A)
    ◇R : ∀{A w}
      (ω : wc ≺ w)
      (N₁ : Term Γ w · (Reg (↑ A)))
      → Value Γ wc (◇ A)
    □R : ∀{A}
      (N₁ : ∀{w} (ω : wc ≺ w) → Term Γ w · (Reg (↑ A)))
      → Value Γ wc (□ A)

    -- Terms
    L : ∀{A U wh}
      (pf⁺ : A stable⁺)
      (N₁ : Term (A at wh :: Γ) wc · U)
      → Term Γ wc (I A wh) U
    ↓L : ∀{A U wh}
      (pf⁻ : U stable⁻)
      (ωh : wc ≺* wh)
      (x : ↓ A at wh ∈ Γ)
      (Sp : Spine Γ wh A wc U)
      → Term Γ wc · U
    ⊥L : ∀{U wh}
      → Term Γ wc (I ⊥ wh) U
    ◇L : ∀{A U wh}
      (N₁ : ∀{w} (ω : wh ≺ w) (N₀ : Term Γ w · (Reg (↑ A)))
        → Term Γ wc · U)
      → Term Γ wc (I (◇ A) wh) U
    □L : ∀{A U wh}
      (N₁ : (N₀ : ∀{w} (ω : wh ≺ w) → Term Γ w · (Reg (↑ A)))
        → Term Γ wc · U)
      → Term Γ wc (I (□ A) wh) U
    ↑R : ∀{A}
      (V₁ : Value Γ wc A)
      → Term Γ wc · (Reg (↑ A))
    ⊃R : ∀{A B}
      (N₁ : Term Γ wc (I A wc) (Reg B))
      → Term Γ wc · (Reg (A ⊃ B))
    
    -- Spines
    hyp⁻ : ∀{A} 
      → Spine Γ wc A wc (Abs A)
    pL : ∀{Q}
      → Spine Γ wc (a Q ⁻) wc (Reg (a Q ⁻))
    ↑L : ∀{A U wh}
      (N₁ : Term Γ wc (I A wh) U)
      → Spine Γ wh (↑ A) wc U
    ⊃L : ∀{A B U wh}
      (V₁ : Value Γ wh A)
      (Sp₂ : Spine Γ wh B wc U)
      → Spine Γ wh (A ⊃ B) wc U




==> anc/FocusedCPL/Cut.agda <==
-- Constructive Provability Logic
-- Focused variant
-- Robert J. Simmons, Bernardo Toninho

-- Admissibility of cut (and decut)

open import Prelude hiding (⊥)
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import FocusedCPL.Core 
open import FocusedCPL.Weakening
open import FocusedCPL.Atomic
import FocusedCPL.Cut.IH
import FocusedCPL.Cut.Pre
import FocusedCPL.Cut.Main

module FocusedCPL.Cut where

module CUT 
  (UWF : UpwardsWellFounded)
  (dec≺ : (w w' : _) → Decidable (TRANS-UWF._≺*_ UWF w w')) where
  open TRANS-UWF UWF
  open FocusedCPL.Cut.IH UWF
  open FocusedCPL.Cut.Pre UWF
  open FocusedCPL.Cut.Main UWF
  open ILIST UWF
  open SEQUENT UWF
  open WEAKENING UWF
  open ATOMIC UWF
  open IH dec≺

  PF : ∀{wc} → P wc
  PF {wc} = ind+ P (λ wc ih → 
   record {
    subst⁺ = MAIN-STEP.subst⁺ dec≺ wc ih;
    subst⁻ = MAIN-STEP.subst⁻ dec≺ wc ih;
    --
    rsubstV = MAIN-STEP.rsubstV dec≺ wc ih;
    rsubstN = MAIN-STEP.rsubstN dec≺ wc ih;
    rsubstSp = MAIN-STEP.rsubstSp dec≺ wc ih;
    --
    lsubstN = MAIN-STEP.lsubstN dec≺ wc ih;
    lsubstSp = MAIN-STEP.lsubstSp dec≺ wc ih;
    --
    decutV = PRE-STEP.decutV dec≺ wc ih;
    decutN = PRE-STEP.decutN dec≺ wc ih;
    decutSp = PRE-STEP.decutSp dec≺ wc ih}) wc

  subst⁺ : ∀{wc} → Psubst⁺ wc
  subst⁺ = P.subst⁺ PF

  subst⁻ : ∀{wc} → Psubst⁻ wc
  subst⁻ = P.subst⁻ PF

  rsubstV : ∀{wc} → PrsubstV wc
  rsubstV = P.rsubstV PF

  rsubstN : ∀{wc} → PrsubstN wc
  rsubstN = P.rsubstN PF

  rsubstSp : ∀{wc} → PrsubstSp wc
  rsubstSp = P.rsubstSp PF

  lsubstN : ∀{wc} → PlsubstN wc
  lsubstN = P.lsubstN PF

  lsubstSp : ∀{wc} → PlsubstSp wc
  lsubstSp = P.lsubstSp PF

  decutV : ∀{wc} → PdecutV wc
  decutV = P.decutV PF

  decutN : ∀{wc} → PdecutN wc
  decutN = P.decutN PF

  decutSp : ∀{wc} → PdecutSp wc
  decutSp = P.decutSp PF
  
  cut : ∀{wc w Γ A C}
    → Term Γ w · (Reg A)
    → Term ((↓ A at w) :: Γ) wc · (Reg C)
    → Term Γ wc · (Reg C)
  cut {wc} {w} N M with dec≺ wc w
  ... | Inl ω = rsubstN [] ω N M ·t
  ... | Inr ω = wkN (⊆to/stenirrev ω (⊆to/refl _)) · M

  decut : ∀{wc w Γ A U}
    → Term Γ w · (Reg A)
    → Term Γ wc · U
    → Term ((↓ A at w) :: Γ) wc · U
  decut {wc} {w} N M with dec≺ wc w
  decut N M | Inl ≺*≡ = decutN (N⊀ (nrefl+ _ _ refl)) ·t M
  decut N M | Inl (≺*+ ω) = decutN (N+ ω <> (Cut (↑R (↓R N)))) ·t M
  decut N M | Inr ω = wkN (⊆to/wkenirrev ω (⊆to/refl _)) · M  

==> anc/FocusedCPL/Cut/IH.agda <==
-- Constructive Provability Logic
-- Focused variant
-- Robert J. Simmons, Bernardo Toninho

-- Master induction hypothesis for cut elimination

open import Prelude hiding (⊥; [_])
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import FocusedCPL.Core
open import FocusedCPL.Atomic

module FocusedCPL.Cut.IH (UWF : UpwardsWellFounded) where
open TRANS-UWF UWF 

module IH (dec≺ : (w w' : _) → Decidable (w ≺* w')) where
  open ILIST UWF
  open SEQUENT UWF
  open ATOMIC UWF

  -- Principal cuts

  Psubst⁺ : W → Set
  Psubst⁺ wc = ∀{Γ w A C}
      → wc ≺* w
      → Value Γ w A
      → Term Γ wc (I A w) (Reg C)
      → Term Γ wc · (Reg C)

  Psubst⁻ : W → Set
  Psubst⁻ wc = ∀{Γ w A C} 
      → (Reg C) stable⁻ 
      → wc ≺* w
      → Term Γ w · (Reg A)
      → Spine Γ w A wc (Reg C)
      → Term Γ wc · (Reg C)

  -- Right commutative cuts

  PrsubstV : W → Set
  PrsubstV wc = ∀{Γ w A C}
      (Γ' : MCtx)
      → wc ≺* w
      → Term (Γ' ++ Γ) w · (Reg A)
      → Value (Γ' ++ ↓ A at w :: Γ) wc C
      → Value (Γ' ++ Γ) wc C

  PrsubstN : W → Set
  PrsubstN wc = ∀{Γ w A C Ω} 
      (Γ' : MCtx)
      → wc ≺* w
      → Term (Γ' ++ Γ) w · (Reg A)
      → Term (Γ' ++ ↓ A at w :: Γ) wc Ω (Reg C)
      → EvidenceΩ (Γ' ++ Γ) wc Ω True
      → Term (Γ' ++ Γ) wc Ω (Reg C)

  PrsubstSp : W → Set
  PrsubstSp wc = ∀{Γ w wh A B C} 
      (Γ' : MCtx)
      → wc ≺* w
      → Term (Γ' ++ Γ) w · (Reg A)
      → Spine (Γ' ++ ↓ A at w :: Γ) wh B wc (Reg C)
      → EvidenceA (Γ' ++ Γ) wc B wh True
      → Spine (Γ' ++ Γ) wh B wc (Reg C)

  -- Left commutative cuts

  PlsubstN : W → Set
  PlsubstN wc = ∀{Γ w A C Ω} 
      (Γ' : MCtx)
      → (Reg C) stable⁻ 
      → wc ≺* w
      → Term (Γ' ++ Γ) w Ω (Reg (↑ A))
      → Term (Γ' ++ Γ) wc (I A w) (Reg C)
      → EvidenceΩ (Γ' ++ Γ) wc Ω False
      → Term (Γ' ++ Γ) wc Ω (Reg C)

  PlsubstSp : W → Set
  PlsubstSp wc = ∀{Γ w A B C wh} 
      (Γ' : MCtx)
      → (Reg C) stable⁻ 
      → wc ≺* w
      → Spine (Γ' ++ Γ) wh B w (Reg (↑ A))
      → Term (Γ' ++ Γ) wc (I A w) (Reg C)
      → EvidenceA (Γ' ++ Γ) wc B wh False
      → Spine (Γ' ++ Γ) wh B wc (Reg C)

  -- De-cuts

  PdecutV : W → Set
  PdecutV wc = ∀{Γ' Γ A w C}
    → Evidence Γ wc Γ' (A at w) 
    → Value (Γ' ++ Γ) wc C
    → Value (Γ' ++ (A at w) :: Γ) wc C

  PdecutN : W → Set
  PdecutN wc = ∀{Γ' Γ A Ω w U b} 
    → Evidence Γ wc Γ' (A at w) 
    → EvidenceΩ (Γ' ++ Γ) wc Ω b
    → Term (Γ' ++ Γ) wc Ω U
    → Term (Γ' ++ (A at w) :: Γ) wc Ω U
 
  PdecutSp : W → Set
  PdecutSp wc = ∀{Γ' Γ A B U wh w b}
    → Evidence Γ wc Γ' (A at w) 
    → EvidenceA (Γ' ++ Γ) wc B wh b
    → Spine (Γ' ++ Γ) wh B wc U
    → Spine (Γ' ++ (A at w) :: Γ) wh B wc U

  record P (wc : W) : Set where
   field 
    subst⁺ : Psubst⁺ wc
    subst⁻ : Psubst⁻ wc
    --
    rsubstV : PrsubstV wc
    rsubstN : PrsubstN wc
    rsubstSp : PrsubstSp wc
    --
    lsubstN : PlsubstN wc
    lsubstSp : PlsubstSp wc
    --
    decutV : PdecutV wc
    decutN : PdecutN wc
    decutSp : PdecutSp wc


==> anc/FocusedCPL/Cut/Main.agda <==
-- Constructive Provability Logic
-- Focused variant
-- Robert J. Simmons, Bernardo Toninho

-- Main cut proof
{-# OPTIONS --no-termination-check #-}

open import Prelude hiding (⊥)
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import FocusedCPL.Core 
open import FocusedCPL.Weakening
open import FocusedCPL.Atomic
import FocusedCPL.Cut.IH
import FocusedCPL.Cut.Pre

module FocusedCPL.Cut.Main (UWF : UpwardsWellFounded) where
open TRANS-UWF UWF
open FocusedCPL.Cut.IH UWF
open FocusedCPL.Cut.Pre UWF

module MAIN-STEP 
  (dec≺ : (w w' : _) → Decidable (TRANS-UWF._≺*_ UWF w w'))
  (wc : W) (ih : (wc' : W) → wc ≺+ wc' → IH.P dec≺ wc') where
  open ILIST UWF
  open SEQUENT UWF
  open WEAKENING UWF
  open ATOMIC UWF
  open IH dec≺
  open PRE-STEP dec≺ wc ih
  
  subst⁺ : Psubst⁺ wc
  subst⁻ : Psubst⁻ wc
  rsubstV : PrsubstV wc
  rsubstN : PrsubstN wc
  rsubstSp : PrsubstSp wc
  lsubstN : PlsubstN wc
  lsubstSp : PlsubstSp wc

  subst⁺ ω (pR x) (L pf⁺ N₁) = wkN (⊆to/cntr x) · N₁
  subst⁺ ω (↓R N₁) (L pf⁺ N₁')  = rsubstN [] ω N₁ N₁' ·t
  subst⁺ ω (◇R wh N₁) (L () N₁')
  subst⁺ ω (◇R wh N₁) (◇L N₁') = N₁' wh N₁
  subst⁺ ω (□R N₁) (L () N₁')
  subst⁺ ω (□R N₁) (□L N₁') = N₁' (λ ω → N₁ ω)

  subst⁻ pf ω (↓L pf⁻ ωh x Sp) pL = ↓L pf⁻ ωh x Sp
  subst⁻ pf ω (↓L pf⁻ ωh x Sp) (↑L N₁) = 
    ↓L pf (≺*trans ω ωh) x (lsubstSp [] pf ω Sp N₁ (varE x (≺*trans ω ωh)))
  subst⁻ pf ω (↓L () ωh x Sp) (⊃L V₁ Sp₂)
  subst⁻ pf ω (↑R V₁) (↑L N₁) = subst⁺ ω V₁ N₁
  subst⁻ pf ω (⊃R N₁) (⊃L V₁ Sp₂) with ω
  ... | ≺*≡ = subst⁻ pf ω (subst⁺ ω V₁ N₁) Sp₂
  ... | ≺*+ ω' = subst⁻ pf ω (P.subst⁺ (ih _ ω') ≺*≡ V₁ N₁) Sp₂ 

  rsubstV Γ' ω N (pR x) with fromctx Γ' x
  ... | Inl ()
  ... | Inr x' = pR x'
  rsubstV Γ' ω N (↓R N₁) = ↓R (rsubstN Γ' ω N N₁ ·t)
  rsubstV Γ' ω N (◇R ω' N₁) = ◇R ω' (ih-rsubstN (≺+0 ω') Γ' N N₁)
  rsubstV Γ' ω N (□R N₁) = □R λ ω' → ih-rsubstN (≺+0 ω') Γ' N (N₁ ω')

  rsubstN Γ' ω N (L pf⁺ N₁) ed = 
    L pf⁺ (rsubstN (_ :: Γ') ω (weaken-with-evidence-r pf⁺ ω ed N) N₁ ·t)
  rsubstN Γ' ω N (↓L pf⁻ ωh x Sp) ed with fromctx Γ' x
  ... | Inl Refl = subst⁻ pf⁻ ωh N (rsubstSp Γ' ω N Sp (cutE N ωh))
  ... | Inr x' = ↓L pf⁻ ωh x' (rsubstSp Γ' ω N Sp (varE x' ωh))
  rsubstN Γ' ω N ⊥L ed = ⊥L
  rsubstN Γ' ω N (◇L N₁) ed = 
    ◇L λ ω' N₀ → rsubstN Γ' ω N (N₁ ω' (decut Γ' ed ω' N N₀)) ·t
  rsubstN Γ' ω N (□L N₁) ed = 
    □L λ N₀ → rsubstN Γ' ω N (N₁ λ ω' → decut Γ' ed ω' N (N₀ ω')) ·t
  rsubstN Γ' ω N (↑R V₁) ed = ↑R (rsubstV Γ' ω N V₁)
  rsubstN Γ' ω N (⊃R N₁) ed = ⊃R (rsubstN Γ' ω N N₁ I≡)

  --rsubstSp Γ' ω N hyp⁻ ed = hyp⁻
  rsubstSp Γ' ω N pL ed = pL
  rsubstSp Γ' ω N (↑L N₁) ed = ↑L (rsubstN Γ' ω N N₁ (atmE ed))
  rsubstSp Γ' ω N (⊃L V₁ Sp₂) ed with (evidenceA≺ ed) 
  ... | ≺*≡ = 
    ⊃L (rsubstV Γ' ω N V₁) 
      (rsubstSp Γ' ω N Sp₂ (appE ed (rsubstV Γ' ω N V₁)))
  ... | ≺*+ ωh'  =
    ⊃L (ih-rsubstV ωh' Γ' N V₁)
      (rsubstSp Γ' ω N Sp₂ (appE ed (ih-rsubstV ωh' Γ' N V₁)))

  lsubstN Γ' pf ω (L pf⁺ N₁) N' ed =
    L pf⁺ (lsubstN (_ :: Γ') pf ω N₁ 
            (weaken-with-evidence-l pf⁺ ω ed N₁ N') ·f)
  lsubstN Γ' pf ω (↓L pf⁻ ωh x Sp) N' ed = 
    ↓L pf (≺*trans ω ωh) x 
      (lsubstSp Γ' pf ω Sp N' (varE x (≺*trans ω ωh)))
  lsubstN Γ' pf ω ⊥L N' ed = ⊥L
  lsubstN Γ' pf ω (◇L N₁) N' ed = 
    ◇L λ ω' N₀ → lsubstN Γ' pf ω (N₁ ω' N₀) N' ·f
  lsubstN Γ' pf ω (□L N₁) N' ed = 
    □L λ N₀ → lsubstN Γ' pf ω (N₁ λ ω' → N₀ ω') N' ·f
  lsubstN Γ' pf ω (↑R V₁) N' ed = subst⁺ ω V₁ N'

  lsubstSp Γ' pf ω (↑L N₁) N' ed = ↑L (lsubstN Γ' pf ω N₁ N' (atmE ed))
  lsubstSp Γ' pf ω (⊃L V₁ Sp₂) N' ed = 
    ⊃L V₁ (lsubstSp Γ' pf ω Sp₂ N' (appE ed V₁))


==> anc/FocusedCPL/Cut/Pre.agda <==
-- Constructive Provability Logic
-- Focused variant
-- Robert J. Simmons, Bernardo Toninho

-- Before the main cut proof

open import Prelude hiding (⊥)
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import FocusedCPL.Core
open import FocusedCPL.Weakening
open import FocusedCPL.Atomic
import FocusedCPL.Cut.IH

module FocusedCPL.Cut.Pre (UWF : UpwardsWellFounded) where
open TRANS-UWF UWF
open FocusedCPL.Cut.IH UWF

module PRE-STEP 
  (dec≺ : (w w' : W) → Decidable (w ≺* w')) 
  (wc : W) (ih : (wc' : W) → wc ≺+ wc' → IH.P dec≺ wc') where
  open ILIST UWF
  open SEQUENT UWF
  open WEAKENING UWF
  open ATOMIC UWF
  open IH dec≺

  -- 

  ed-stable : ∀{Γ w Γ' A w'}
    → w ≺+ w'
    → Evidence Γ w Γ' (A at w')
    → A stable⁺
  ed-stable ω (N⊀ ω') = abort (ω' ω)
  ed-stable ω (N+ ω' pf⁺ R) = pf⁺
  ed-stable ω (C⊀ ω' edΓ) = ed-stable ω edΓ
  ed-stable ω (C+ ω' pf⁺ R edΓ) = ed-stable ω edΓ
 
  ed≺ : ∀{w w' Γ Γ' Item} 
    → w ≺ w'
    → Evidence Γ w Γ' Item 
    → Evidence Γ w' Γ' Item
  ed≺ ω (N⊀ ω') = N⊀ (ω' o ≺+S ω)
  ed≺ {w} {w'} ω (N+ {wn} _ pf⁺ R) with dec≺ w' wn
  ed≺ ω (N+ _ _ R) | Inl ≺*≡ = N⊀ (nrefl+ _ _ refl)
  ... | Inl (≺*+ ω') = N+ ω' pf⁺ R
  ... | Inr ω' = N⊀ (ω' o ≺*+)
  ed≺ ω (C⊀ ω' edΓ) = C⊀ (ω' o ≺+S ω) (ed≺ ω edΓ)
  ed≺ {w} {w'} ω (C+ {wn} _ pf⁺ R edΓ) with dec≺ w' wn
  ed≺ ω (C+ ω' _ R edΓ) | Inl ≺*≡ = C⊀ (nrefl+ _ _ refl) (ed≺ ω edΓ)
  ... | Inl (≺*+ ω') = C+ ω' pf⁺ R (ed≺ ω edΓ)
  ... | Inr ω' = C⊀ (ω' o ≺*+) (ed≺ ω edΓ)

  ed≺+ : ∀{w w' Γ Γ' Item} 
    → w ≺+ w'
    → Evidence Γ w Γ' Item 
    → Evidence Γ w' Γ' Item
  ed≺+ (≺+0 ω) edΓ = ed≺ ω edΓ
  ed≺+ (≺+S ω ω') edΓ = ed≺+ ω' (ed≺ ω edΓ) 

  ed≺* : ∀{w w' Γ Γ' Item} 
    → w ≺* w'
    → Evidence Γ w Γ' Item 
    → Evidence Γ w' Γ' Item
  ed≺* ≺*≡ edΓ = edΓ
  ed≺* (≺*+ ω) edΓ = ed≺+ ω edΓ

  -- 

  unwind' : ∀{Γ A C w w' b} 
    → wc ≺+ w
    → w ≺* w'
    → (Reg C) stable⁻
    → Atomic Γ w' A b
    → Spine Γ w' A w (Reg C)
    → Term Γ w · (Reg C)
  unwind' ω+ ω* pf (↓E x) Sp = ↓L pf ω* x Sp
  unwind' ω+ ω* pf (Cut N) Sp = P.subst⁻ (ih _ ω+) pf ω* N Sp
  unwind' ω+ ω* pf (⊃E R V) Sp = unwind' ω+ ω* pf R (⊃L V Sp)

  decutR : ∀{b b' Γ w w' A C}
    → wc ≺+ w
    → w ≺* w'
    → A stable⁺
    → Atomic Γ w' (↑ A) b'
    → Atomic Γ w C b
    → Atomic ((A at w') :: Γ) w C b
  decutR ω+ ω* pf R (↓E x) = ↓E (S x)
  decutR ω+ ≺*≡ pf R (Cut N) = Cut (wkN (⊆to/wken (⊆to/refl _)) · N) 
  decutR ω+ (≺*+ ω) pf R (Cut N) = Cut (P.decutN (ih _ ω+) (N+ ω pf R) ·t N)
  decutR ω+ ≺*≡ pf R (⊃E R' V) = 
    ⊃E (decutR ω+ ≺*≡ pf R R') (wkV (⊆to/wken (⊆to/refl _)) V)
  decutR ω+ (≺*+ ω) pf R (⊃E R' V) = 
    ⊃E (decutR ω+ (≺*+ ω) pf R R') (P.decutV (ih _ ω+) (N+ ω pf R) V)

  carry-evidence : ∀{w w' Γ Γ' A}
    → wc ≺+ w'
    → w' ≺* w
    → Evidence Γ wc Γ' (A at w)
    → Atomic (Γ' ++ Γ) w (↑ A) True
  carry-evidence ω+ ω* (N⊀ ω) = abort (ω (≺+*trans ω+ ω*))
  carry-evidence ω+ ω* (N+ ω pf⁺ R) = subset R
  carry-evidence ω+ ω* (C⊀ ω edΓ) = 
    wkR (⊆to/wkenirrev (λ ω' → abort (ω (≺+*trans ω+ (≺*trans ω* ω'))))
          (⊆to/refl _)) (carry-evidence ω+ ω* edΓ)
  carry-evidence {w} ω+ ω* (C+ {wh} ω pf⁺ R edΓ) with dec≺ w wh
  ... | Inl ω' = 
    decutR (≺+*trans ω+ ω*) ω' pf⁺ R (carry-evidence ω+ ω* edΓ) 
  ... | Inr ω' = 
    wkR (⊆to/wkenirrev ω' (⊆to/refl _)) (carry-evidence ω+ ω* edΓ) 

  re-cut-evidence : ∀{w w' Γ Γ' A C}
    → wc ≺+ w'
    → w' ≺* w
    → (Reg C) stable⁻
    → Evidence Γ wc Γ' (A at w)
    → Term (Γ' ++ A at w :: Γ) w' · (Reg C)
    → Term (Γ' ++ Γ) w' · (Reg C)
  re-cut-evidence {Γ' = Γ'} ω+ ω* pf⁻ ed N with ed-stable (≺+*trans ω+ ω*) ed
  ... | pf⁺ = unwind' ω+ ω* pf⁻ (carry-evidence ω+ ω* ed) 
                (↑L (L pf⁺ (wkN (⊆to/append-swap Γ' [ _ ]) · N))) 

  re-cut-evidence' : ∀{w w' Γ Γ' A B b wh C}
    → EvidenceΩ (Γ' ++ Γ) wc (I B wh) b
    → wh ≺ w'
    → (Reg C) stable⁻
    → Evidence Γ wc Γ' (A at w)
    → Term (Γ' ++ A at w :: Γ) w' · (Reg C)
    → Term (Γ' ++ Γ) w' · (Reg C)
  re-cut-evidence' {w} {w'} ed ω pf⁻ edΓ N with dec≺ w' w
  re-cut-evidence' {Γ' = Γ'} ed ω pf⁻ edΓ N | Inr ω' = 
    wkN (⊆to/append-congr Γ' (⊆to/stenirrev ω' (⊆to/refl _))) · N
  re-cut-evidence' I≡ ω pf⁻ edΓ N | Inl ω' =
    re-cut-evidence (≺+0 ω) ω' pf⁻ edΓ N
  re-cut-evidence' (I+ ω'' _) ω pf⁻ edΓ N | Inl ω' =
    re-cut-evidence (≺+S' ω'' ω) ω' pf⁻ edΓ N

  decutV : PdecutV wc
  decutN : PdecutN wc
  decutSp : PdecutSp wc

  decutV {Γ'} edΓ (pR x) = pR (LIST.SET.sub-append-congr Γ' LIST.SET.sub-wken x)
  decutV edΓ (↓R N₁) = ↓R (decutN edΓ ·t N₁)
  decutV edΓ (◇R ω N₁) = ◇R ω (P.decutN (ih _ (≺+0 ω)) (ed≺ ω edΓ) ·t N₁)
  decutV edΓ (□R N₁) = □R λ ω → P.decutN (ih _ (≺+0 ω)) (ed≺ ω edΓ) ·t (N₁ ω)

  decutN edΓ I≡ (L pf⁺ N₁) = L pf⁺ (decutN (C⊀ (nrefl+ _ _ refl) edΓ) ·t N₁)
  decutN edΓ (I+ ω R) (L pf⁺ N₁) = L pf⁺ (decutN (C+ ω pf⁺ R edΓ) ·t N₁)
  decutN {Γ'} edΓ ed (↓L pf⁻ ωh x Sp) = 
    ↓L pf⁻ ωh (LIST.SET.sub-append-congr Γ' LIST.SET.sub-wken x) 
      (decutSp edΓ (varE {b = True} x ωh) Sp)
  decutN edΓ ed ⊥L = ⊥L
  decutN edΓ ed (◇L N₁) = 
    ◇L λ ω N₀ → decutN edΓ ·t (N₁ ω (re-cut-evidence' ed ω <> edΓ N₀))
  decutN edΓ ed (□L N₁) = 
    □L λ N₀ → decutN edΓ ·t (N₁ λ ω → (re-cut-evidence' ed ω <> edΓ (N₀ ω)))
  decutN edΓ ed (↑R V₁) = ↑R (decutV edΓ V₁)
  decutN edΓ ed (⊃R N₁) = ⊃R (decutN {b = True} edΓ I≡ N₁) 

  decutSp edΓ ed hyp⁻ = hyp⁻
  decutSp edΓ ed pL = pL
  decutSp edΓ ed (↑L N₁) = ↑L (decutN edΓ (atmE ed) N₁)
  decutSp edΓ E≡ (⊃L V₁ Sp₂) = 
    ⊃L (decutV edΓ V₁) (decutSp {b = True} edΓ (appE E≡ V₁) Sp₂)
  decutSp edΓ (E+ ω R) (⊃L V₁ Sp₂) = 
    ⊃L (P.decutV (ih _ ω) (ed≺+ ω edΓ) V₁) 
      (decutSp edΓ (appE (E+ ω R) V₁) Sp₂)

  -- Decidability-endowed versions of regular cuts

  ih-rsubstN : ∀{wc' w Γ A C} 
      → wc ≺+ wc'
      → (Γ' : MCtx)
      → Term (Γ' ++ Γ) w · (Reg A)
      → Term (Γ' ++ ↓ A at w :: Γ) wc' · (Reg C)
      → Term (Γ' ++ Γ) wc' · (Reg C)
  ih-rsubstN {wc'} {w} ω Γ' N M with dec≺ wc' w
  ... | Inl ω' = P.rsubstN (ih _ ω) Γ' ω' N M ·t
  ... | Inr ω' = 
    wkN (⊆to/append-congr Γ' (⊆to/stenirrev ω' (⊆to/refl _))) · M

  ih-rsubstV : ∀{wc' w Γ A C}
      → wc ≺+ wc'
      → (Γ' : MCtx)
      → Term (Γ' ++ Γ) w · (Reg A)
      → Value (Γ' ++ ↓ A at w :: Γ) wc' C
      → Value (Γ' ++ Γ) wc' C
  ih-rsubstV {wc'} {w} ω Γ' N V with dec≺ wc' w
  ... | Inl ω' = P.rsubstV (ih _ ω) Γ' ω' N V
  ... | Inr ω' = 
    wkV (⊆to/append-congr Γ' (⊆to/stenirrev ω' (⊆to/refl _))) V

  -- Messy dispatch lemmas

  weaken-with-evidence-r : ∀{w wh Γ C b} {B : Type ⁺}
    → B stable⁺
    → wc ≺* w
    → EvidenceΩ Γ wc (I B wh) b
    → Term Γ w · (Reg C)
    → Term ((B at wh) :: Γ) w · (Reg C)
  weaken-with-evidence-r {w} {wh} pf ω ed N with dec≺ w wh 
  weaken-with-evidence-r pf ω ed N | Inr ωh =
    wkN (⊆to/wkenirrev ωh (⊆to/refl _)) · N
  weaken-with-evidence-r pf ω ed N | Inl ≺*≡ = 
    wkN (⊆to/wken (⊆to/refl _)) · N
  weaken-with-evidence-r pf ω I≡ N | Inl (≺*+ ωh) = abort (≺+⊀ ωh ω)
  weaken-with-evidence-r pf ≺*≡ (I+ ωq R) N | Inl (≺*+ ωh) = 
    decutN (N+ ωh pf R) ·t N
  weaken-with-evidence-r pf (≺*+ ω) (I+ ωq R) N | Inl (≺*+ ωh) = 
    P.decutN (ih _ ω) (N+ ωh pf R) ·t N

  weaken-with-evidence-l : ∀{w wh C A B Γ}
    → B stable⁺
    → wc ≺* w
    → EvidenceΩ Γ wc (I B wh) False
    → Term ((B at wh) :: Γ) w · (Reg (↑ A))
    → Term Γ wc (I A w) (Reg C)
    → Term ((B at wh) :: Γ) wc (I A w) (Reg C)
  weaken-with-evidence-l pf ω I≡ N₁ N' = 
    wkN (⊆to/wken (⊆to/refl _)) (I ω) N'
  weaken-with-evidence-l pf ≺*≡ (I+ ω' R) N₁ N' = 
    decutN {b = False} (N+ ω' pf R) I≡ N'
  weaken-with-evidence-l {w} {wh} pf (≺*+ ω) (I+ ω' R) N₁ N' with dec≺ w wh
  ... | Inl ω'' = 
    decutN (N+ ω' pf  R) 
      (I+ ω (Cut (unwind <> ω'' R (↑L (L pf N₁))))) N' 
  ... | Inr ω'' = 
    decutN (N+ ω' pf R) 
      (I+ ω (Cut (wkN (⊆to/stenirrev ω'' (⊆to/refl _)) · N₁))) N'

  decut : ∀{w w' Γ A B C b wh}
    (Γ' : MCtx)
    → EvidenceΩ (Γ' ++ Γ) wc (I C wh) b
    → wh ≺ w
    → Term (Γ' ++ Γ) w' · (Reg A)
    → Term (Γ' ++ Γ) w · (Reg B)
    → Term (Γ' ++ (↓ A at w') :: Γ) w · (Reg B)
  decut {w} {w'} Γ' ed ω N N₀ with evidenceΩ≺ ed | dec≺ w w'
  decut Γ' ed ω N N₀ | _ | Inr ω' = 
    wkN (⊆to/append-congr Γ' (⊆to/wkenirrev ω' (⊆to/refl _))) · N₀
  decut Γ' ed ω N N₀ | _ | Inl ≺*≡ = 
    wkN (⊆to/append-congr Γ' (⊆to/wken (⊆to/refl _))) · N₀
  decut Γ' ed ω N N₀ | (I ωed) | Inl (≺*+ ω') = 
    wkN (⊆to/append-swap [ _ ] Γ') ·
      (P.decutN (ih _ (≺*S' ωed ω)) (N+ ω' <> (Cut (↑R (↓R N)))) ·t N₀)
  


==> anc/FocusedCPL/Identity.agda <==
-- Constructive Provability Logic
-- Focused variant
-- Robert J. Simmons, Bernardo Toninho

-- Identity expansion

open import Prelude hiding (⊥)
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import FocusedCPL.Core
open import FocusedCPL.Weakening
open import FocusedCPL.Atomic
open import FocusedCPL.Cut

module FocusedCPL.Identity where

module IDENTITY (UWF : UpwardsWellFounded)
  (dec≺ : (w w' : _) → Decidable (TRANS-UWF._≺*_ UWF w w')) where
  open TRANS-UWF UWF 
  open ILIST UWF
  open SEQUENT UWF
  open WEAKENING UWF
  open ATOMIC UWF
  open CUT UWF dec≺

  fsubN⁻ : ∀{Γ A wc Ω U}
    → U stable⁻
    → EvidenceΩ Γ wc Ω False
    → Spine Γ wc A wc U
    → Term Γ wc Ω (Abs A)
    → Term Γ wc Ω U

  fsubSp⁻ : ∀{Γ A wc wh B U}
    → U stable⁻
    → wc ≺* wh
    → EvidenceA Γ wc B wh False
    → Spine Γ wc A wc U
    → Spine Γ wh B wc (Abs A)
    → Spine Γ wh B wc U

  fsubN⁻ pf I≡ Sp (L pf⁺ N₁) = 
    L pf⁺ (fsubN⁻ pf ·f (wkSp wken ≺*≡ Sp) N₁)
  fsubN⁻ pf (I+ ω R) Sp (L pf⁺ N₁) = 
    L pf⁺ (fsubN⁻ pf ·f (decutSp {b = False} (N+ ω pf⁺ R) E≡ Sp) N₁)
  fsubN⁻ pf ω Sp (↓L pf⁻ ωh x Sp') = 
    ↓L pf ωh x (fsubSp⁻ pf ωh (varE x ωh) Sp Sp')
  fsubN⁻ pf ω Sp ⊥L = ⊥L
  fsubN⁻ pf ω Sp (◇L N₁) = ◇L λ ω' N₀ → fsubN⁻ pf ·f Sp (N₁ ω' N₀)
  fsubN⁻ pf ω Sp (□L N₁) = □L λ N₀ → fsubN⁻ pf ·f Sp (N₁ λ ω' → N₀ ω')

  fsubSp⁻ pf ω ed Sp hyp⁻ = Sp
  fsubSp⁻ pf ω ed Sp (↑L N₁) = ↑L (fsubN⁻ pf (atmE ed) Sp N₁)
  fsubSp⁻ pf ω ed Sp (⊃L V₁ Sp₂) = ⊃L V₁ (fsubSp⁻ pf ω (appE ed V₁) Sp Sp₂)
  
  fsub⁻ : ∀{Γ A wc U}
    → U stable⁻
    → Spine Γ wc A wc U
    → Term Γ wc · (Abs A)
    → Term Γ wc · U
  fsub⁻ pf Sp N = fsubN⁻ pf ·f Sp N

  expand⁻ : ∀{A Γ wc} → Term Γ wc · (Abs A) → Term Γ wc · (Reg A)
  expand⁻ {a Q .⁻} N = fsub⁻ <> pL N
  expand⁻ {↑ (a Q .⁺)} N = 
    fsub⁻ <> (↑L (L <> (↑R (pR Z)))) N
  expand⁻ {↑ (↓ A)} N = 
    fsub⁻ <> (↑L (L <> (↑R (↓R (expand⁻ {A} (↓L <> ≺*≡ Z hyp⁻)))))) N
  expand⁻ {↑ ⊥} N = 
    fsub⁻ <> (↑L ⊥L) N
  expand⁻ {↑ (◇ A)} N = 
    fsub⁻ <> (↑L (◇L λ ω N₀ → ↑R (◇R ω N₀))) N
  expand⁻ {↑ (□ A)} N = 
    fsub⁻ <> (↑L (□L λ N₀ → ↑R (□R λ ω → N₀ ω))) N
  expand⁻ {a Q .⁺ ⊃ B} N = 
    ⊃R (L <> (expand⁻ (fsub⁻ <> (⊃L (pR Z) hyp⁻) (wkN wken · N))))
  expand⁻ {↓ A ⊃ B} N = 
    ⊃R (L <> (expand⁻ (fsub⁻ <> (⊃L (↓R (expand⁻ (↓L <> ≺*≡ Z hyp⁻))) hyp⁻) 
                        (wkN wken · N))))
  expand⁻ {⊥ ⊃ B} N = 
    ⊃R ⊥L
  expand⁻ {◇ A ⊃ B} N = 
    ⊃R (◇L λ ω N₀ → expand⁻ (fsub⁻ <> (⊃L (◇R ω N₀) hyp⁻) N))
  expand⁻ {□ A ⊃ B} N = 
    ⊃R (□L (λ N₀ → expand⁻ (fsub⁻ <> (⊃L (□R (λ ω → N₀ ω)) hyp⁻) N)))

  identity : ∀{A Γ w} → (↓ A at w) ∈ Γ → Term Γ w · (Reg A)
  identity x = expand⁻ (↓L <> ≺*≡ x hyp⁻)

==> anc/FocusedCPL/Weakening.agda <==
-- Constructive Provability Logic
-- Focused variant
-- Robert J. Simmons, Bernardo Toninho

-- Weakening with ⊆to

open import Prelude hiding (⊥; [_])
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import FocusedCPL.Core

module FocusedCPL.Weakening where

module WEAKENING (UWF : UpwardsWellFounded) where
  open TRANS-UWF UWF
  open ILIST UWF
  open SEQUENT UWF

  data _≺'_ (wc : W) : ICtx → Set where
    · : wc ≺' ·
    I : ∀{A w} 
      (ω : wc ≺* w)
      → wc ≺' (I A w) 

  PwkV : W → Set
  PwkV wc = ∀{Γ Γ' A}
      → Γ ⊆ Γ' to wc
      → Value Γ wc A
      → Value Γ' wc A

  PwkN : W → Set
  PwkN wc = ∀{Γ Γ' Ω A}
      → Γ ⊆ Γ' to wc
      → wc ≺' Ω
      → Term Γ wc Ω A
      → Term Γ' wc Ω A

  PwkSp : W → Set
  PwkSp wc = ∀{Γ Γ' wh B A}
      → Γ ⊆ Γ' to wc
      → wc ≺* wh
      → Spine Γ wh B wc A
      → Spine Γ' wh B wc A

  record Pwk (wc : W) : Set where
   field
    V : PwkV wc
    N : PwkN wc
    Sp : PwkSp wc

  module WEAKENING-LEM (wc : W) (ih : (wc' : W) → wc ≺+ wc' → Pwk wc') where

    wkV : PwkV wc
    wkN : PwkN wc
    wkSp : PwkSp wc
  
    wkV θ (pR x) = pR (⊆to/now θ x)
    wkV θ (↓R N₁) = ↓R (wkN θ · N₁)
    wkV θ (◇R ω N₁) = ◇R ω (Pwk.N (ih _ (≺+0 ω)) (⊆to/≺ ω θ) · N₁)
    wkV θ (□R N₁) = □R λ ω → Pwk.N (ih _ (≺+0 ω)) (⊆to/≺ ω θ) · (N₁ ω)

    wkN θ ω (L pf⁺ N₁) = L pf⁺ (wkN (⊆to/both θ) · N₁)
    wkN θ ω (↓L pf⁻ ωh x Sp) = 
      ↓L pf⁻ ωh (⊆to* ωh θ x) (wkSp θ ωh Sp)
    wkN θ ω ⊥L = ⊥L
    wkN θ (I ω) (◇L N₁) = 
      ◇L λ ω' N₀ → wkN θ · 
        (N₁ ω' (Pwk.N (ih _ (≺*S' ω ω')) (⊆to/≺+' (≺*S' ω ω') θ) · N₀)) 
    wkN θ (I ω) (□L N₁) = 
      □L λ N₀ → wkN θ · 
        (N₁ λ ω' → 
          Pwk.N (ih _ (≺*S' ω ω')) (⊆to/≺+' (≺*S' ω ω') θ) · (N₀ ω'))
    wkN θ ω (↑R V₁) = ↑R (wkV θ V₁)
    wkN θ ω (⊃R N₁) = ⊃R (wkN θ (I ≺*≡) N₁)

    wkSp θ ω hyp⁻ = hyp⁻
    wkSp θ ω pL = pL
    wkSp θ ω (↑L N₁) = ↑L (wkN θ (I ω) N₁)
    wkSp θ ω (⊃L V₁ Sp₂) with ω
    ... | ≺*≡ = ⊃L (wkV θ V₁) (wkSp θ ω Sp₂)
    ... | (≺*+ ω') = ⊃L (Pwk.V (ih _ ω') (⊆to/≺+ ω' θ) V₁) (wkSp θ ω Sp₂)

  PFwk : ∀{wc} → Pwk wc
  PFwk {wc} = ind+ Pwk (λ wc ih → 
   record { 
    V = WEAKENING-LEM.wkV wc ih;
    N = WEAKENING-LEM.wkN wc ih;
    Sp = WEAKENING-LEM.wkSp wc ih }) wc
 
  wkV : ∀{wc} → PwkV wc
  wkV = Pwk.V PFwk

  wkN : ∀{wc} → PwkN wc
  wkN = Pwk.N PFwk
  
  wkSp : ∀{wc} → PwkSp wc
  wkSp = Pwk.Sp PFwk



==> anc/Inconsistency.agda <==
-- Constructive Provability Logic 
-- The minimal, modal, propositional fragment
-- Robert J. Simmons, Bernardo Toninho

-- Illustration of why constructive probability logic demands an 
-- upwards-well-founded accessibility relation; with a trivial one-place
-- reflexive accessibility relation, the definition of constructive provability
-- logic makes the *metalogic* (Agda, in this case), inconsistent.

-- Original sin
{-# OPTIONS --no-positivity-check #-}

module Inconsistency where

open import Prelude

-- Only one world; trivial accessibility relation
W = Unit
record _≺_ (w1 w2 : Unit) : Set where
   constructor <>

data Type : Set where
   a   : (N : String) → Type
   _⊃_ : (A B : Type) → Type
   ◇   : (A : Type) → Type
 
-- Not well-founded, so we'll have to roll our own indexed lists
data Item : Set where
   _at_ : Type → W → Item 
MCtx = List Item

-- Proposed natural deduction system, simple as possible
infix 1 _⊢_[_]
data _⊢_[_] : MCtx → Type → W → Set where
   hyp : ∀{A Γ w}
      → A at w ∈ Γ
      → Γ ⊢ A [ w ]
   ◇E : ∀{Γ A C w}
      → Γ ⊢ ◇ A [ w ] 
      → (∀{w'} → w ≺ w' → Γ ⊢ A [ w' ] → Γ ⊢ C [ w ])
      → Γ ⊢ C [ w ]

-- Step one
-- Pick an atomic proposition Q, show ◇Q[w] ⊢ Q[w]
Q = a "q"
it's-true : ◇ Q at <> :: [] ⊢ Q [ <> ] 
it's-true = ◇E (hyp Z) (λ <> D → D)

-- Step two (only necessary because we're not in a sequent calculus)
-- Show that ◇Q[w] ⊢ ◇A[q] implies Q is equal to A; we can't prove much else.
only-provable-thing : ∀{A} → ◇ Q at <> :: [] ⊢ ◇ A [ <> ] → Q ≡ A 
only-provable-thing (hyp Z) = refl
only-provable-thing (hyp (S ()))
only-provable-thing (◇E y y') with only-provable-thing y
... | Refl = only-provable-thing (y' <> it's-true)

-- Step three
-- Show that there can be no proof of ◇Q[w] ⊢ Q[w] by "structural induction"
-- on our (nonpositive) inductive definition. Agda believes us because it sees
-- "D₂ <> (anything)" as a structural subterm of (◇E D₁ D₂).
it's-false : ◇ Q at <> :: [] ⊢ Q [ <> ] → Void
it's-false (hyp (S ()))
it's-false (◇E D₁ D₂) with only-provable-thing D₁
... | Refl = it's-false (D₂ <> (◇E (hyp Z) (λ <> D' → D')))

-- Step four
-- Anything you want, you've got it (ex falso quodlibet).
uh-oh : (A : Set) → A
uh-oh = abort (it's-false it's-true)

-- Just one example
0=1 : 0 ≡ 1
0=1 = uh-oh (0 ≡ 1)

3=4 : 3 ≡ 4
3=4 = NAT.s-cong (NAT.s-cong (NAT.s-cong (uh-oh (0 ≡ 1))))

2+2=5 : 2 +n 2 ≡ 5
2+2=5 = uh-oh (2 +n 2 ≡ 5)


==> anc/LICENSE <==
Agda library Copyright (c) 2010 Robert J. Simmons, Daniel Licata, and Jamie 
Morgenstern. Includes portions of the Agda Standard Library, Copyright (c) 
2007-2010 Nils Anders Danielsson, Ulf Norell, Shin-Cheng Mu, Samuel Bronson, 
Dan Doel, Patrik Jansson, Liang-Ting Chen, Jean-Philippe Bernardy, Andrés 
Sicard-Ramírez, Nicolas Pouillard, Darin Morrison, and Peter Berry

Permission is hereby granted, free of charge, to any person obtaining a
copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be included
in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS
OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/Lib/Bool.agda <==
{-# OPTIONS --universe-polymorphism #-}

module Lib.Bool where

open import Lib.Level
open import Lib.Product
open import Lib.Sum
open import Lib.Id
open import Lib.Imp

module BOOL where
 
   data Bool : Set where
      True : Bool
      False : Bool
   {-# COMPILED_DATA Bool Bool True False #-}
   {-# BUILTIN BOOL  Bool  #-}
   {-# BUILTIN TRUE  True  #-}
   {-# BUILTIN FALSE False #-}

   if_/_then_else : ∀{a} (P : Bool → Set a) (b : Bool) → P True → P False → P b
   if _ / True then b1 else b2 = b1
   if _ / False then b1 else b2 = b2

   _×b_ : Bool → Bool → Bool
   False ×b b = False
   b ×b False = b
   True ×b b = b

   _+b_ : Bool → Bool → Bool 
   True +b b = True
   b +b False = b
   False +b b = b

   Check : Bool → Set
   Check True = Unit
   Check False = Void

   options : (b : Bool) → (b ≡ True) + (b ≡ False)
   options True = Inl refl
   options False = Inr refl

open BOOL public 
   using (Bool ; True ; False ; if_/_then_else ; _×b_ ; _+b_ ; Check)

==> anc/Lib/CONVENTIONS <==
This is a redesign of Dan Licata (et al)'s Agda standard library that also
borrows heavily and shamelessly from Agda's standard library where useful
and appropriate.

The goal of this library is to be small and simple for people who primarily
use Agda to reason about things using pattern-matching and reflexive equality.

* HASKELL-ISH SYNTAX
  - Constructors and types are capitalized (Nat, S, Z)
  - Type families are capitialized as well (even if they are functions that
    compute Sets, such as "Leq", "Lt", or "Maybe")
  - Functions are entirely lowercase; the minus sign "-" is used as a separator
    ("s-cong"). 
  - Modules are UPPERCASE ("NAT", "LIST", "MAYBE"). 

* SINGLE IMPORT; MANAGEMENT OF NAMESPACE
  - The whole library is accessible with "open import Prelude".
  - Every file Lib/Something.agda exports a module SOMETHING. Some of the
    stuff from the SOMETHING module will be exported to the toplevel; for 
    instance the constructor for reflexivity, defined in Lib/Id.agda, can be 
    referenced as either "Refl" or "ID.Refl", and the natural numbers can
    be accessed with "Nat" "Z" and "S" or with "NAT.Nat", "NAT.Z", "NAT.S".
  - Overloaded functions should be present but not exported. Both natural 
    numbers and levels have a notion of maximum, we have "NAT.max" and 
    "LEVEL.max". Note that Agda disambiguates constructors pretty agressively,
    so it's not a problem to have "NAT.Z" and "LEVEL.Z" both exported into the
    top level. 

* LIMITED USE OF LONG DEPENDENCY CHAINS
One of the beautiful but aggrivating parts of the Agda Standard Library, from 
one outsider's perspective at least, is that it's very difficult to get a handle
on where definitions "bottom out" - definitions are very rich and very deep and
basically all over the place. While it may 

* LIMITED AND UNIFORM USE OF UNICODE 
Unicode runs rampant in the standard library, and it means that its sometimes 
hard to even know how to write code without using "CTRL-u CTRL-x =," which is
a keybinding I personally can never remember. The standard library 


While some fundamental (like products, 
sums, truth, falsehood, and identity) are defined in their unicodey versions,
only things that are morally types use unicode, and 

  - The follo
  - Σ - \sigma
  - ∀ - \forall
  - ∃ - \exists
  - × - \times
  - λ - \lambda


==> anc/Lib/Coinduction.agda <==
------------------------------------------------------------------------
-- Basic types related to coinduction
------------------------------------------------------------------------

{-# OPTIONS --universe-polymorphism #-}

module Lib.Coinduction where

open import Lib.Level

module COINDUCTION where
 
   postulate
      Lazy : ∀{a} (A : Set a) → Set a
      thunk : ∀{a} {A : Set a} → A → Lazy A
      force : ∀{a} {A : Set a} → Lazy A → A

   {-# BUILTIN INFINITY Lazy  #-}
   {-# BUILTIN SHARP    thunk #-}
   {-# BUILTIN FLAT     force #-}

open COINDUCTION public
   using (Lazy ; thunk ; force)




==> anc/Lib/Id.agda <==
{-# OPTIONS --universe-polymorphism #-}

module Lib.Id where

open import Lib.Level

module ID where

   infix 5 _≡_
   infixr 5 _≡≡_
   data _≡_ {l : Level} {A : Set l} : A → A → Set l where
      Refl : {a : A} → a ≡ a
   Id : ∀ {l} {A : Set l} → A → A → Set l
   Id x y = x ≡ y

   {-# BUILTIN EQUALITY _≡_ #-}
   {-# BUILTIN REFL Refl #-}

   refl : ∀{a} {A : Set a} {a : A} → a ≡ a
   refl = Refl

   symm : ∀{a} {A : Set a} {a b : A} → a ≡ b → b ≡ a
   symm Refl = refl

   trans : ∀{a} {A : Set a} {a b c : A} → a ≡ b → b ≡ c → a ≡ c
   trans Refl Refl = refl

   _≡≡_ : ∀{a} {A : Set a} {a b c : A} → a ≡ b → b ≡ c → a ≡ c
   Refl ≡≡ Refl = Refl

   coe : ∀{a} {A : Set a} {B : Set a} -> A ≡ B -> A -> B
   coe Refl x = x

   coe1 : ∀{a} {A : Set a} (P : A → Set a) {a1 a2 : A} 
      → a1 ≡ a2
      → P a1
      → P a2
   coe1 _ Refl x = x

   resp : ∀{a b} {A : Set a} {B : Set b} (p : A → B) → {a1 a2 : A} 
      → a1 ≡ a2 
      → p a1 ≡ p a2
   resp _ Refl = refl

   resp1 : ∀{a b} {A : Set a} {B : Set b} (p : A → B) → {a1 a2 : A} 
      → a1 ≡ a2 
      → p a1 ≡ p a2
   resp1 _ Refl = refl

   resp2 : ∀{a b c} {A : Set a} {B : Set b} {C : Set c} 
      → (p : A → B → C) → {a1 a2 : A} {b1 b2 : B} 
      → a1 ≡ a2 
      → b1 ≡ b2 
      → p a1 b1 ≡ p a2 b2
   resp2 _ Refl Refl = refl

   resp3 : ∀{a b c d} {A : Set a} {B : Set b} {C : Set c} {D : Set d}
      → (p : A → B → C → D) → {a1 a2 : A} {b1 b2 : B} {c1 c2 : C} 
      → a1 ≡ a2 
      → b1 ≡ b2 
      → c1 ≡ c2 
      → p a1 b1 c1 ≡ p a2 b2 c2
   resp3 _ Refl Refl Refl = refl

open ID public 
   using 
     (Id ; Refl ; _≡_ ; refl ; symm ; trans ; _≡≡_ ; 
      coe ; resp ; resp1 ; resp2 ; resp3)

==> anc/Lib/Imp.agda <==
{- Following the general pattern, some rules for dealing with polynomial data 
types and implication. Hopefully I won't reget exporting all of these directly
into the top-level... -}

{-# OPTIONS --universe-polymorphism #-}

module Lib.Imp where
 
open import Lib.Level
open import Lib.Product
open import Lib.Sum
open import Lib.Not
  
module IMP where

   Imp : ∀{a b} (A : Set a) (B : Set b) → Set (LEVEL.max a b)
   Imp A B = A → B

   Equiv : ∀{a b} (A : Set a) (B : Set b) → Set (LEVEL.max a b)
   Equiv A B = (A → B) × (B → A)

   const : ∀{a b} {A : Set a} {B : Set b} → A → B → A
   const x y = x

   id : ∀{a} (A : Set a) → A → A
   id A x = x

   infixr 5 _o_
   _o_ : ∀{a b c} {A : Set a} {B : Set b} {C : Set c}
      → Imp B C 
      → Imp A B
      → Imp A C
   f o g = λ x → f (g x)

   neg-or : ∀{a} {A B : Set a} → ¬ (A + B) → ¬ A × ¬ B
   neg-or f = (λ x → f (Inl x)) , (λ y → f (Inr y))

   neg-and-neg : ∀{a} {A B : Set a} → ¬ A × ¬ B → ¬ (A + B)
   neg-and-neg (f , g) (Inl x) = f x
   neg-and-neg (f , g) (Inr x) = g x

   neg-and : ∀{a} {A B : Set a} → Decidable A → Decidable B → 
      ¬ (A × B) → ¬ A + ¬ B
   neg-and (Inr x) _ f = Inl x 
   neg-and (Inl x) (Inr y) f = Inr y
   neg-and (Inl x) (Inl y) f = abort (f (x , y))

   neg-or-neg : ∀{a} {A B : Set a} → ¬ A + ¬ B → ¬ (A × B)
   neg-or-neg (Inl f) p = f (fst p)
   neg-or-neg (Inr g) p = g (snd p)

   or-cong : ∀{a} {A B C D : Set a} → (A → B) → (C → D) → (A + C → B + D)
   or-cong f g (Inl x) = Inl (f x)
   or-cong f g (Inr x) = Inr (g x)

   or-congl : ∀{a} {A B C : Set a} → (A → B) → (A + C → B + C)
   or-congl f (Inl x) = Inl (f x)
   or-congl f (Inr x) = Inr x

   or-congr : ∀{a} {A B C : Set a} → (A → B) → (C + A → C + B)
   or-congr g (Inl x) = Inl x
   or-congr g (Inr x) = Inr (g x)

   not-cong : ∀{a} {A B : Set a} → (A → B) → ¬ B → ¬ A
   not-cong f b a = b (f a)

   and-cong : ∀{a} {A B C D : Set a} → (A → B) → (C → D) → (A × C → B × D)
   and-cong f g (x , y) = (f x , g y)

   and-congl : ∀{a} {A B C : Set a} → (A → B) → (A × C → B × C)
   and-congl f (x , y) = (f x , y)

   and-congr : ∀{a} {A B C : Set a} → (A → B) → (C × A → C × B)
   and-congr g (x , y) = (x , g y)

open IMP public

==> anc/Lib/Level.agda <==
{-# OPTIONS --universe-polymorphism #-}

module Lib.Level where

module LEVEL where

  postulate
    Level : Set
    LZ : Level
    LS : Level -> Level
    max : Level -> Level -> Level

  {-# BUILTIN LEVEL     Level #-}
  {-# BUILTIN LEVELZERO LZ  #-}
  {-# BUILTIN LEVELSUC  LS   #-}
  {-# BUILTIN LEVELMAX max #-}

  record Lift {a b} (A : Set a) : Set (max a b) where
    constructor lift
    field lower : A

  open Lift public
  
open LEVEL public 
  using (LZ ; LS ; lift ; lower ; Level) 



==> anc/Lib/List.agda <==
{-# OPTIONS --universe-polymorphism #-}

module Lib.List where

open import Lib.Id
open import Lib.Product
open import Lib.Sum

module LIST where
   open import Lib.List.Core public
   open import Lib.List.In public
  
   cons-cong : ∀{a} {A : Set a} {a b : A} {as bs : List A} 
      → a ≡ b 
      → as ≡ bs 
      → (a :: as) ≡ (b :: bs)
   cons-cong Refl Refl = refl

   cons-congl : ∀{a} {A : Set a} {a b : A} {as : List A} 
      → a ≡ b 
      → (a :: as) ≡ (b :: as)
   cons-congl Refl = refl

   cons-congr : ∀{a} {A : Set a} {a : A} {as bs : List A} 
      → as ≡ bs 
      → (a :: as) ≡ (a :: bs)
   cons-congr Refl = refl

   cons-elim : ∀{a} {A : Set a} {a b : A} {as bs : List A} 
      → (a :: as) ≡ (b :: bs)
      → (a ≡ b) × (as ≡ bs)
   cons-elim Refl = refl , refl

   append-nil : ∀{a} {A : Set a} {as : List A} → as ++ [] ≡ as
   append-nil {as = []} = refl
   append-nil {as = a :: as} = cons-congr (append-nil {as = as})

   assoc-append : ∀{a} {A : Set a} {as bs cs : List A}
      → (as ++ (bs ++ cs)) ≡ ((as ++ bs) ++ cs)
   assoc-append {as = []} = refl
   assoc-append {as = a :: as} = cons-congr (assoc-append {as = as})

   append-assoc : ∀{a} {A : Set a} {as bs cs : List A}
      → ((as ++ bs) ++ cs) ≡ (as ++ (bs ++ cs)) 
   append-assoc {as = []} = refl
   append-assoc {as = a :: as} = cons-congr (append-assoc {as = as})
     
   map : ∀{a} {A B : Set a} → (A → B) → List A → List B
   map f [] = []
   map f (x :: xs) = f x :: map f xs

   in-map : ∀{a} {A B : Set a} {a : A} {as : List A} 
      → (f : A → B)
      → a ∈ as 
      → f a ∈ map f as
   in-map f Z = Z
   in-map f (S n) = S (in-map f n)

   cross : ∀{a} {A B C : Set a} → (A → B → C) → List A → List B → List C
   cross f [] bs = []
   cross f (a :: as) bs = map (f a) bs ++ cross f as bs
  
   concat : ∀{a} {A B : Set a} → (A → List B) → List A → List B
   concat f [] = []
   concat f (a :: as) = f a ++ concat f as

   in-concat : ∀{a} {A B : Set a} {a : A} {b : B} {as : List A}
      (f : A → List B) → a ∈ as → b ∈ f a → b ∈ concat f as
   in-concat f Z y = in-append y _
   in-concat f (S n) y = append-in (f _) (in-concat f n y)

open LIST public
  using (List ; [] ; [_] ; _::_ ; _++_ ; _∈_ ; Z ; S)


==> anc/Lib/List/Core.agda <==
{-# OPTIONS --universe-polymorphism #-}

module Lib.List.Core where 

open import Lib.Id
open import Lib.Product

infixr 5 _::_
infixr 5 _++_
data List {a} (A : Set a) : Set a where
   [] : List A
   _::_ : (x : A) (xs : List A) → List A

nil : ∀{a} {A : Set a} → List A
nil = []

cons : ∀{a} {A : Set a} → A → List A → List A
cons x xs = x :: xs

[_] : ∀{a} {A : Set a} → A → List A
[ x ] = x :: []

_++_ : ∀{a} {A : Set a} → List A -> List A -> List A
[] ++ ys = ys
(x :: xs) ++ ys = x :: (xs ++ ys)

append : ∀{a} {A : Set a} → List A → List A → List A
append xs ys = xs ++ ys



==> anc/Lib/List/In.agda <==
{-# OPTIONS --universe-polymorphism #-}

module Lib.List.In where 

open import Lib.Id
open import Lib.Product
open import Lib.Sum
open import Lib.Imp
open import Lib.Membership
open import Lib.List.Core hiding (nil ; cons) 

infixr 4 _∈_

data _∈_ {a} {A : Set a} : A → List A → Set a where
  Z : ∀{x xs} → x ∈ x :: xs 
  S : ∀{x y xs} (n : x ∈ xs) → x ∈ y :: xs
In : ∀{a} {A : Set a} → A → List A → Set a
In x xs = x ∈ xs

in-append : ∀{a} {A : Set a} 
   → {a : A} {as : List A} → a ∈ as
   → (bs : List A)
   → a ∈ as ++ bs
in-append Z bs = Z
in-append (S n) bs = S (in-append n bs)

append-in : ∀{a} {A : Set a}
   → (as : List A)
   → {b : A} {bs : List A} → b ∈ bs
   → b ∈ as ++ bs
append-in [] n = n
append-in (a :: as) n = S (append-in as n)

split-cons : ∀{a} {A : Set a} {x y : A} {ys : List A} 
   → x ∈ (y :: ys) 
   → (x ≡ y) + (x ∈ ys)
split-cons Z = Inl refl
split-cons (S n) = Inr n

case-cons : ∀{a b} {A : Set a} {x y : A} {ys : List A} 
   → (P : A → Set b)
   → P y
   → (∀{y} → y ∈ ys → P y)
   → x ∈ y :: ys
   → P x
case-cons P ez es Z = ez
case-cons P ez es (S n) = es n

abort-nil : ∀{a b} {A : Set a} {x : A}
   → {P : Set b}
   → x ∈ []
   → P
abort-nil ()

split-append : ∀{a} {A : Set a} {x : A} {xs ys : List A} 
   → x ∈ (xs ++ ys)
   → (x ∈ xs) + (x ∈ ys)
split-append {xs = []} n = Inr n
split-append {xs = x :: xs} Z = Inl Z
split-append {xs = x :: xs} (S n) = case _ (split-append n) (Inl o S) Inr

module SET where
   open MEMBERSHIP.SET {List} {In} public
   
   sub-cons : ∀{a} {A : Set a} {x : A} {xs : List A} → Sub xs (x :: xs)
   sub-cons = S

   sub-wken : ∀{a} {A : Set a} {x : A} {xs : List A} → Sub xs (x :: xs)
   sub-wken = S

   sub-exch : ∀{a} {A : Set a} {x y : A} {xs : List A} 
       → Sub (x :: y :: xs) (y :: x :: xs)
   sub-exch Z = S Z
   sub-exch (S Z) = Z
   sub-exch (S (S n)) = S (S n)

   sub-wkex : ∀{a} {A : Set a} {x y : A} {xs : List A} 
       → Sub (x :: xs) (x :: y :: xs)
   sub-wkex Z = Z
   sub-wkex (S n) = S (S n)

   sub-cntr : ∀{a} {A : Set a} {x : A} {xs : List A} 
       → x ∈ xs 
       → Sub (x :: xs) xs
   sub-cntr m Z = m
   sub-cntr m (S n) = n

   sub-appendr : ∀{a} {A : Set a} 
      → (xs : List A)
      → (ys : List A)
      → Sub xs (xs ++ ys)
   sub-appendr [] ys ()
   sub-appendr (x' :: xs) ys Z = Z
   sub-appendr (x' :: xs) ys (S n) = S (sub-appendr xs ys n)

   sub-appendr' : ∀{a} {A : Set a} {xs1 xs2 : List A}
      → (ys : List A)
      → Sub xs1 xs2
      → Sub xs1 (xs2 ++ ys)
   sub-appendr' ys f x = sub-appendr _ ys (f x)

   sub-appendl : ∀{a} {A : Set a} 
      → (xs : List A)
      → (ys : List A)
      → Sub xs (ys ++ xs)
   sub-appendl xs [] n = n
   sub-appendl xs (y :: ys) n = S (sub-appendl xs ys n)

   sub-appendl' : ∀{a} {A : Set a} {xs1 xs2 : List A}
      → (ys : List A)
      → Sub xs1 xs2
      → Sub xs1 (ys ++ xs2)
   sub-appendl' ys f x = sub-appendl _ ys (f x)

   sub-cons-cong : ∀{a} {A : Set a} {x y : A} {xs ys : List A} 
      → x ≡ y
      → Sub xs ys
      → Sub (x :: xs) (y :: ys)
   sub-cons-cong Refl f Z = Z
   sub-cons-cong Refl f (S n) = S (f n)

   sub-cons-congr : ∀{a} {A : Set a} {x : A} {xs ys : List A} 
      → Sub xs ys
      → Sub (x :: xs) (x :: ys)
   sub-cons-congr = sub-cons-cong ID.refl

   sub-append-congr : ∀{a} {A : Set a} {xs2 ys2 : List A}
      (xs : List A)
      → Sub xs2 ys2
      → Sub (xs ++ xs2) (xs ++ ys2)
   sub-append-congr [] f n = (f n)
   sub-append-congr (x :: xs) f n = sub-cons-congr (sub-append-congr xs f) n

   cons-cong : ∀{a} {A : Set a} {x y : A} {xs ys : List A} 
      → x ≡ y
      → Eq xs ys
      → Eq (x :: xs) (y :: ys)
   cons-cong Refl (f , g) = 
      (λ n → sub-cons-cong ID.refl f n) , (λ n → sub-cons-cong ID.refl g n)

module BAG where
   open MEMBERSHIP.BAG {List} {In} public

module ANY where
   open MEMBERSHIP.ANY {List} {In} public

module ALL where
   open MEMBERSHIP.ALL {List} {In} public

   nil : ∀{a} {A : Set a} {P : A → Set a}
      → All P []
   nil ()    

   cons : ∀{a} {A : Set a} {x : A} {xs : List A} {P : A → Set a}
      → P x
      → All P xs
      → All P (x :: xs)
   cons px pxs Z = px
   cons px pxs (S n) = pxs n    


open MEMBERSHIP {List} {In} public using (Any ; All)

==> anc/Lib/Maybe.agda <==
{-# OPTIONS --universe-polymorphism #-}

module Lib.Maybe where

open import Lib.Level
open import Lib.Sum
open import Lib.Product
open import Lib.Imp
open import Lib.Bool
open import Lib.Id

module MAYBE where

   data Maybe {a} (A : Set a) : Set a where
     Just : (x : A) → Maybe A
     Nothing : Maybe A

   return : ∀{a} {A : Set a} → A → Maybe A
   return = Just

   fail : ∀{a} {A : Set a} → Maybe A
   fail = Nothing

   to-poly : ∀{a} {A : Set a} → Maybe A → A + Unit
   to-poly (Just x) = Inl x
   to-poly Nothing = Inr <>

   from-poly : ∀{a} {A : Set a} → A + Unit → Maybe A
   from-poly (Inl x) = Just x
   from-poly (Inr <>) = Nothing

   map : ∀{a b} {A : Set a} {B : Set b} → (A → B) → Maybe A → Maybe B
   map f (Just x) = Just (f x)
   map f Nothing = Nothing 

   isSome : ∀{a} {A : Set a} → Maybe A → Bool
   isSome (Just _) = True
   isSome Nothing = False

   bind : ∀{a} {A B : Set a} → Maybe A → (A → Maybe B) → Maybe B
   bind (Just x) f = f x
   bind Nothing f = fail
   
   valOf : ∀{a} {A : Set a} (s : Maybe A) → {_ : Check (isSome s)} → A
   valOf (Just x) = x
   valOf Nothing {()} 

   valOf-cong : ∀{a} {A : Set a} {a b : Maybe A} 
      → a ≡ b → (chka : Check (isSome a)) (chkb : Check (isSome b))
      → valOf a {chka} ≡ valOf b {chkb}
   valOf-cong {b = Just b} Refl <> <> = refl
   valOf-cong {b = Nothing} Refl () ()

   check-bind : ∀{a} {A B : Set a} {x : Maybe A} {y : A} 
      → (c : Check (isSome x))
      → valOf x {c} ≡ y
      → (f : A → Maybe B)
      → bind x f ≡ f y
   check-bind {x = Just x} <> Refl _ = refl
   check-bind {x = Nothing} () _ _

open MAYBE public
   using (Maybe ; valOf ; isSome ; Nothing ; Just)

==> anc/Lib/Membership.agda <==
-- Lib.Membership isn't opened directly, but can be "stamped out" for 
-- structures like lists and trees. 
 
{-# OPTIONS --universe-polymorphism #-}

open import Lib.Level
open import Lib.Product
open import Lib.Imp
open import Lib.Maybe
open import Lib.Bool
open import Lib.Id using (Refl ; _≡_ ; _≡≡_ ; resp)

module Lib.Membership where

module MEMBERSHIP 
  {Collection : ∀{a} → Set a → Set a}
  {Member : ∀{a} {A : Set a} → A → Collection A → Set a} where

   module SET where

      Sub : ∀{a} {A : Set a} → Collection A → Collection A → Set a
      Sub xs ys = ∀{x} → Member x xs → Member x ys

      refl-sub : ∀{a} {A : Set a} {xs : Collection A} → Sub xs xs
      refl-sub n = n
 
      sub-eq : ∀{a} {A : Set a} {xs ys : Collection A} 
         → xs ≡ ys
         → Sub xs ys
      sub-eq Refl n = n

      trans-sub : ∀{a} {A : Set a} {xs ys zs : Collection A}
         → Sub xs ys 
         → Sub ys zs
         → Sub xs zs
      trans-sub f g = g o f    

      Eq : ∀{a} {A : Set a} → Collection A → Collection A → Set a
      Eq xs ys = Sub xs ys × Sub ys xs

      refl : ∀{a} {A : Set a} {xs : Collection A} → Eq xs xs 
      refl = (λ x' → x') , (λ x' → x')

      symm : ∀{a} {A : Set a} {xs ys : Collection A} → Eq xs ys → Eq ys xs
      symm (f , g) = (λ x' → g x') , (λ x' → f x') 

      trans : ∀{a} {A : Set a} {xs ys zs : Collection A} 
         → Eq xs ys 
         → Eq ys zs
         → Eq xs zs
      trans (f1 , g1) (f2 , g2) = (λ x' → f2 (f1 x')) , (λ x' → g1 (g2 x'))

      trans-sub-eq : ∀{a} {A : Set a} {xs ys zs : Collection A} 
         → Sub xs ys 
         → Eq ys zs
         → Sub xs zs
      trans-sub-eq f1 (f2 , g2) = trans-sub f1 f2

      trans-eq-sub : ∀{a} {A : Set a} {xs ys zs : Collection A} 
         → Eq xs ys 
         → Sub ys zs
         → Sub xs zs
      trans-eq-sub (f1 , g1) f2 = trans-sub f1 f2

   module BAG where

      Sub : ∀{a} {A : Set a} → Collection A → Collection A → Set a
      Sub xs ys =
         Σ[ f :: (∀{x} → Member x xs → Member x ys) ]
         Σ[ g :: (∀{x} → Member x ys → Maybe (Member x xs)) ]
         (∀{x} (n : Member x xs) → ∃ λ c → valOf (g (f n)) {c} ≡ n)

      refl-sub : ∀{a} {A : Set a} {xs : Collection A} → Sub xs xs
      refl-sub = (λ n → n) , (λ n → MAYBE.return n) , (λ n → <> , Lib.Id.refl)

      trans-sub : ∀{a} {A : Set a} {xs ys zs : Collection A}
         → Sub xs ys 
         → Sub ys zs
         → Sub xs zs
      trans-sub (f1 , g1 , inj1) (f2 , g2 , inj2) = 
         (λ n → f2 (f1 n))
         , (λ n → MAYBE.bind (g2 n) g1)
         , (λ n → 
            Lib.Id.coe
             (Lib.Id.symm
              (resp (λ n' → Check (MAYBE.isSome n'))
               (MAYBE.check-bind (fst (inj2 (f1 n))) (snd (inj2 (f1 n)))
                (λ n' → g1 n'))))
             (fst (inj1 n))
            , MAYBE.valOf-cong
                (MAYBE.check-bind (fst (inj2 (f1 n))) (snd (inj2 (f1 n)))
                 (λ n' → g1 n'))
                (Lib.Id.coe
                   (Lib.Id.symm
                    (resp (λ n' → Check (MAYBE.isSome n'))
                     (MAYBE.check-bind (fst (inj2 (f1 n))) (snd (inj2 (f1 n)))
                      (λ n' → g1 n'))))
                   (fst (inj1 n))) (fst (inj1 n)) 
              ≡≡ snd (inj1 n))

   module ANY where

      Any : ∀{a b} {A : Set a}
         → (P : A → Set b) 
         → Collection A  
         → Set (LEVEL.max a b)
      Any P xs = ∃ λ x → Member x xs × P x

   open ANY public using (Any)

   module ALL where

      All : ∀{a b} {A : Set a} 
         → (P : A → Set b) 
         → Collection A 
         → Set (LEVEL.max a b)
      All P xs = ∀{x} → Member x xs → P x

      pull : ∀{a} {A : Set a} {x : A} {xs : Collection A} {P : A → Set a} 
         → Member x xs 
         → All P xs 
         → P x
      pull n c = c n

      map : ∀{a} {A : Set a} {xs : Collection A} {P Q : A → Set a} 
         → (∀{x} → P x → Q x)
         → All P xs
         → All Q xs
      map f pxs n = f (pxs n)

   open ALL public using (All)

==> anc/Lib/Nat.agda <==
{-# OPTIONS --universe-polymorphism #-}
-- Most of the theorems proved here (and many that were not) are listed here:
-- www.cs.princeton.edu/~rsimmons/cheatsheet.pdf

module Lib.Nat where

import Lib.Level
open import Lib.Product
open import Lib.Sum
open import Lib.Id

module NAT where

   data Nat : Set where
      Z : Nat
      S : (n : Nat) → Nat

   {-# BUILTIN NATURAL Nat #-}
   {-# BUILTIN SUC S #-}
   {-# BUILTIN ZERO Z #-}

   fold : {P : Nat → Set} 
      → P Z 
      → ((n : Nat) → P n → P (S n)) 
      → (n : Nat) → P n
   fold zc sc Z = zc
   fold zc sc (S n) = sc n (fold zc sc n)
     
   _+n_ : Nat → Nat → Nat
   Z +n b = b
   S a +n b = S (a +n b)

   plus : Nat → Nat → Nat
   plus n m = n +n m

   _×n_ : Nat → Nat → Nat
   Z ×n b = Z
   (S a) ×n b = (a ×n b) +n b

   times : Nat → Nat → Nat
   times n m = n ×n m

   max : Nat → Nat → Nat
   max  Z    b     = b
   max (S a) Z     = S a
   max (S a) (S b) = S (max a b)

   s-cong : ∀{a b} → a ≡ b → S a ≡ S b
   s-cong Refl = refl 

   s-elim : ∀{a b} → S a ≡ S b → a ≡ b
   s-elim Refl = refl

   {- Addition (simplification) -}

   zero-plus : ∀{a} → 0 +n a ≡ a
   zero-plus = refl

   plus-zero : ∀{a} → a +n 0 ≡ a
   plus-zero {Z} = refl
   plus-zero {S a} = s-cong (plus-zero {a})

   {- Addition (rearrangement) -}

   s-plus : ∀{a b} → a +n S b ≡ S a +n b
   s-plus {Z} = refl
   s-plus {S a} = s-cong (s-plus {a})

   plus-s : ∀{a b} → S a +n b ≡ a +n S b
   plus-s {Z} = refl
   plus-s {S a} = s-cong (plus-s {a})

   plus-comm : ∀{a b} → a +n b ≡ b +n a
   plus-comm {Z} = symm plus-zero
   plus-comm {S a}{b} = s-cong (plus-comm {a}) ≡≡ plus-s {b} {a}

   comm-plus : ∀{a b} → b +n a ≡ a +n b
   comm-plus {_}{a} = plus-comm {a}

   plus-assoc : ∀{a b c} → (a +n b) +n c ≡ a +n (b +n c)
   plus-assoc {Z} = refl
   plus-assoc {S a} = s-cong (plus-assoc {a})

   assoc-plus : ∀{a b c} → a +n (b +n c) ≡ (a +n b) +n c
   assoc-plus {Z} = refl
   assoc-plus {S a} = s-cong (assoc-plus {a})

   {- Addition (equality) -} 

   plus-cong : ∀{a₁ a₂ b₁ b₂} → a₁ ≡ a₂ → b₁ ≡ b₂ → a₁ +n b₁ ≡ a₂ +n b₂
   plus-cong Refl Refl = refl 

   plus-congl : ∀{a₁ a₂ b} → a₁ ≡ a₂ → a₁ +n b ≡ a₂ +n b
   plus-congl Refl = refl

   plus-congr : ∀{a b₁ b₂} → b₁ ≡ b₂ → a +n b₁ ≡ a +n b₂
   plus-congr Refl = refl

   plus-eliml : ∀{a b c} → a +n b ≡ a +n c → b ≡ c
   plus-eliml {Z} Refl = refl
   plus-eliml {S a} eq with plus-eliml {a} (s-elim eq) 
   ... | Refl = refl

   plus-elimr : ∀{a b c} → a +n c ≡ b +n c → a ≡ b
   plus-elimr {a}{b}{c} eq =
      plus-eliml {c}{a}{b} (comm-plus {a}{c} ≡≡ eq ≡≡ comm-plus {c}{b})

   {- Distributivity (basic) -}

   distrib : ∀{a b c} → (a +n b) ×n c ≡ (a ×n c) +n (b ×n c)
   distrib {Z} = refl
   distrib {S a}{b}{c} = 
      plus-congl {b = c} (distrib {a}{b}{c})
      ≡≡ plus-assoc {a ×n c}{b ×n c}{c}
      ≡≡ plus-congr {a ×n c} (plus-comm {b ×n c} {c})
      ≡≡ assoc-plus {a ×n c}{c}{b ×n c}

   {- Multiplication (simplification) -}

   zero-times : ∀{a} → 0 ×n a ≡ 0
   zero-times = refl

   times-zero : ∀{a} → a ×n 0 ≡ 0
   times-zero {Z} = refl
   times-zero {S a} = plus-congl (times-zero {a})

   s-times : ∀{a b} → S a ×n b ≡ (a ×n b) +n b
   s-times = refl

   times-s : ∀{a b} → a ×n S b ≡ a +n (a ×n b)
   times-s {Z} = refl
   times-s {S a}{b} = 
      plus-congl {b = S b} (times-s {a}{b})
      ≡≡ s-plus {a +n (a ×n b)} {b}
      ≡≡ s-cong (plus-assoc {a}{a ×n b}{b})

   one-times : ∀{a} → 1 ×n a ≡ a
   one-times {a} = refl

   times-one : ∀{a} → a ×n 1 ≡ a
   times-one {a} = 
      times-s {a} ≡≡ plus-congr {a} (times-zero {a}) ≡≡ plus-zero

   {- Multimplication (rearrangement) -}

   times-comm : ∀{a b} → a ×n b ≡ b ×n a
   times-comm {Z}{b} = symm (times-zero {b})
   times-comm {S a}{b} = 
      plus-comm {a ×n b}{b} 
      ≡≡ plus-congr {b} (times-comm {a}{b}) 
      ≡≡ symm (times-s {b}{a})

   comm-times : ∀{a b} → b ×n a ≡ a ×n b
   comm-times {_}{a} = times-comm {a}

   times-assoc : ∀{a b c} → (a ×n b) ×n c ≡ a ×n (b ×n c)
   times-assoc {Z} = refl
   times-assoc {S a}{b}{c} = 
      distrib {a ×n b}{b}{c}
      ≡≡ plus-congl {b = b ×n c} (times-assoc {a}{b}{c})

   assoc-times : ∀{a b c} → a ×n (b ×n c) ≡ (a ×n b) ×n c
   assoc-times {a}{b}{c} = symm (times-assoc {a}{b}{c})

   {- Multiplication (equality) -}

   times-cong : ∀{a₁ a₂ b₁ b₂} → a₁ ≡ a₂ → b₁ ≡ b₂ → a₁ ×n b₁ ≡ a₂ ×n b₂
   times-cong Refl Refl = refl

   times-congl : ∀{a₁ a₂ b} → a₁ ≡ a₂ → a₁ ×n b ≡ a₂ ×n b
   times-congl Refl = refl

   times-congr : ∀{a b₁ b₂} → b₁ ≡ b₂ → a ×n b₁ ≡ a ×n b₂
   times-congr Refl = refl

   -- times-elim1 : ∀{a b c} → S a ×n b ≡ S a ×n c → b ≡ c
   -- times-elim2 : ∀{a b c} → b ×n S a ≡ c ×n S a → b ≡ c

   {- Distributivity -}

   distrib-right : ∀{a b c} → (a +n b) ×n c ≡ (a ×n c) +n (b ×n c)
   distrib-right {a}{b}{c} = distrib {a}{b}{c}

   distrib-left : ∀{a b c} → a ×n (b +n c) ≡ (a ×n b) +n (a ×n c)
   distrib-left {a}{b}{c} = 
      times-comm {a} 
      ≡≡ distrib {b}{c}{a} 
      ≡≡ plus-cong (comm-times {a}{b}) (comm-times {a}{c})

   {- Cancellation -}

   plus-cancel : ∀{a b} → a +n b ≡ 0 → (a ≡ 0) × (b ≡ 0)
   plus-cancel {Z} Refl = refl , refl
   plus-cancel {S a} ()

   times-cancel : ∀{a b} → a ×n b ≡ 0 -> (a ≡ 0) + (b ≡ 0)
   times-cancel {Z} eq = Inl refl
   times-cancel {S a}{b} eq = Inr (snd (plus-cancel {a ×n b}{b} eq))

   {- Order -}

   _<_ : Nat → Nat → Set
   n < Z = ⊥
   Z < (S m) = ⊤
   (S n) < (S m) = n < m
   Lt = _<_

   _≤_ : Nat → Nat → Set
   Z ≤ n = ⊤
   (S n) ≤ Z = ⊥
   (S n) ≤ (S m) = n ≤ m
   Leq = _≤_

   _!≡_ : Nat → Nat → Set
   n !≡ m = (n < m) + (m < n)
   Neq = _!≡_

   {- Contradiction -}

   leq=>lt=>false : ∀{a b l} {A : Set l} → a ≤ b → b < a → A
   leq=>lt=>false {Z} leq () 
   leq=>lt=>false {S a}{Z} () lt
   leq=>lt=>false {S a}{S b} leq lt = leq=>lt=>false {a} {b} leq lt

   -- gt=>leq=>false : ∀{a b l} {A : Set l} → a > b → a ≤ b → A
   -- geq=>lt=>false : ∀{a b l} {A : Set l} → a ≥ b → a < b → A
   -- lt=>geq=>false : ∀{a b l} {A : Set l} → a < b → a ≥ b → A
   -- eq=>gt=>false  : ∀{a b l} {A : Set l} → a ≡ b → a > b → A
   -- gt=>eq=>false  : ∀{a b l} {A : Set l} → a > b → a ≡ b → A
   -- eq=>lt=>false  : ∀{a b l} {A : Set l} → a ≡ b → a < b → A
   -- lt=>eq=>false  : ∀{a b l} {A : Set l} → a < b → a ≡ b → A
   -- eq=>neq=>false : ∀{a b l} {A : Set l} → a ≡ b → a !≡ b → A
   -- neq=>eq=>false : ∀{a b l} {A : Set l} → a !≡ b → a ≡ b → A

   {- Options -}

   -- geq=>gt+eq : ∀{a b} → a ≥ b → (a > b) + (a ≡ b)
   -- geq=>eq+gt : ∀{a b} → a ≥ b → (a ≡ b) + (a > b)
   -- leq=>lt+eq : ∀{a b} → a ≤ b → (a < b) + (a ≡ b)
   -- leq=>eq+lt : ∀{a b} → a ≤ b → (a ≡ b) + (a < b)
   -- neq=>lt+gt : ∀{a b} → a !≡ b → (a < b) + (a > b)
   -- neq=>gt+lt : ∀{a b} → a !≡ b → (a > b) + (a < b)
   -- geq+lt     : ∀{a b} → (a ≥ b) + (a < b)
   -- lt+geq     : ∀{a b} → (a < b) + (a ≥ b)
   -- leq+gt     : ∀{a b} → (a ≤ b) + (a > b)
   -- gt+leq     : ∀{a b} → (a > b) + (a ≤ b)
   -- gt+eq+lt   : ∀{a b} → (a > b) + (a ≡ b) + (a < b)
   -- lt+eq+gt   : ∀{a b} → (a < b) + (a ≡ b) + (a > b)
   -- neq+eq     : ∀{a b} → (a !≡ b) + (a ≡ b)

   {- Weakening -}

   -- eq=>geq    : ∀{a b} → a ≡ b → a ≥ b
   -- eq=>leq    : ∀{a b} → a ≡ b → a ≤ b
   -- gt=>geq    : ∀{a b} → a > b → a ≥ b
   -- gt=>neq    : ∀{a b} → a > b → a !≡ b
   -- lt=>leq    : ∀{a b} → a < b → a ≤ b
   -- lt=>neq    : ∀{a b} → a < b → a !≡ b

   {- Strengthening -} 

   -- neq=>geq=>gt : ∀{a b} → a !≡ b → a ≥ b → a > b
   -- geq=>neq=>gt : ∀{a b} → a ≥ b → a !≡ b → a > b
   -- neq=>leq=>lt : ∀{a b} → a !≡ b → a ≤ b → a < b
   -- leq=>neq=>lt : ∀{a b} → a ≤ b → a !≡ b → a < b
   -- geq=>leq=>eq : ∀{a b} → a ≥ b → a ≤ b → a ≡ b
   -- leq=>geq=>eq : ∀{a b} → a ≤ b → a ≥ b → a ≡ b

   {- Equivalency -}

   {- Working on both sides of an inequality -}
  
   {- Transitivity for inequality -}
   trans-lt : ∀{a b c} → a < b → b < c → a < c
   trans-lt {_} {Z} () g
   trans-lt {_} {_} {Z} f ()
   trans-lt {Z} {S b} {S c} f g = <>
   trans-lt {S a} {S b} {S c} f g = trans-lt {a} {b} {c} f g


open NAT public
   using (Z ; S ; _+n_ ; _×n_ ; _<_ ; _≤_ ; Nat)


==> anc/Lib/Not.agda <==
{-# OPTIONS --universe-polymorphism #-}

module Lib.Not where

open import Lib.Sum

module NOT where

   Not : ∀ {a} → Set a → Set a
   Not A = A → ⊥

   ¬ : ∀ {a} → Set a → Set a
   ¬ = Not

   Decidable : ∀ {a} → Set a → Set a
   Decidable A = A + ¬ A

open NOT public

==> anc/Lib/PiList.agda <==
{-# OPTIONS --universe-polymorphism #-}

module Lib.PiList where

open import Lib.List

module PiList where

  data PiList {a} {A : Set a} (P : A → Set a) : ListT A → Set a where
    [] : PiList P []
    _::_ : ∀{x xs} (px : P x) (pxs : PiList P xs) → PiList P (x :: xs)
 
  pull : ∀{a} {A : Set a} {x : A} {xs : ListT A} {P : A → Set a} 
     → x ∈ xs 
     → PiList P xs 
     → P x
  pull Z (px :: pxs) = px
  pull (S n) (px :: pxs) = pull n pxs
    
open PiList public
  using ([] ; _::_)
  renaming (PiList to PiListT)


data In {a} {A : Set a} {P : A → Set a} : {x : A} {xs : ListT A} → P x → PiListT P xs → Set a where
  Z : ∀{x xs} {px : P x} {pxs : PiListT P xs} → In px (px :: pxs)
  S : ∀{x y xs} {px : P x} {py : P y} {pxs : PiListT P xs}
     (n : In px pxs)
     → In px (py :: pxs)

Sub : ∀{a} {A : Set a} {xs ys : ListT A} {P : A → Set a} 
   → PiListT P xs 
   → PiListT P ys 
   → Set a
Sub {P = P} pxs pys = {x : _} {px : P x} → In px pxs → In px pys

{-
_⊆_ : ∀{a} {A : Set a} → List A → List A → Set a
xs ⊆ ys = ∀{x} → x ∈ xs → x ∈ ys

Sub : ∀{a} {A : Set a} → List A → List A → Set a
Sub xs ys = xs ⊆ ys
-}

==> anc/Lib/Product.agda <==
{-# OPTIONS --universe-polymorphism #-}

module Lib.Product where 

open import Lib.Level
open import Lib.Id

module PRODUCT where

   infixr 0 _,_
   infix 0 ,_
   infixr 10 _×_

   record Unit : Set where
      constructor <> 
   ⊤ = Unit
  
   {- This is not yet a record, because you can't pattern match records -}
   record Σ {a b} (A : Set a) (B : A → Set b) : Set (LEVEL.max a b) where
      constructor _,_
      field
         fst : A 
         snd : B fst
   open Σ public

   Product : ∀{a b} (A : Set a) (B : A → Set b) → Set (LEVEL.max a b)
   Product A B = Σ A B
   Product0 = Product {LZ} {LZ}

   syntax Σ A (λ x → B) = Σ[ x :: A ] B
 
   ∃ : ∀{a b} {A : Set a} → (A → Set b) → Set (LEVEL.max a b)
   ∃ = Σ _

   _×_ : ∀{a b} (A : Set a) (B : Set b) → Set (LEVEL.max a b)
   A × B = Σ[ x :: A ] B

   ,_ : ∀{a b} {A : Set a} {B : A → Set b} {x} → B x → ∃ B
   , snd = _ , snd

   pair-cong : ∀{a b} {A : Set a} {B : Set b} {x1 x2 : A} {y1 y2 : B}
      → x1 ≡ x2 
      → y1 ≡ y2 
      → (x1 , y1) ≡ (x2 , y2)
   pair-cong Refl Refl = Refl

   pair-cong1 : ∀{a b} {A : Set a} {B : Set b} {x1 x2 : A} {y : B}
      → x1 ≡ x2 
      → (x1 , y) ≡ (x2 , y)
   pair-cong1 Refl = Refl

   pair-cong2 : ∀{a b} {A : Set a} {B : Set b} {x : A} {y1 y2 : B}
      → y1 ≡ y2 
      → (x , y1) ≡ (x , y2)
   pair-cong2 Refl = Refl

open PRODUCT public
   using 
     (⊤ ; Unit ; <> ; Σ ; _,_ ; fst ; snd ; ∃ ; _×_ ; ,_ ; Product)


==> anc/Lib/String.agda <==
module Lib.String where

module STRING where
   postulate String : Set
   {-# BUILTIN STRING String #-}
   {-# COMPILED_TYPE String String #-}

open STRING public

==> anc/Lib/Sum.agda <==
{-# OPTIONS --universe-polymorphism #-}

module Lib.Sum where 

open import Lib.Level
open import Lib.Product

module SUM where

   data Void : Set where
   ⊥ = Void

   abort : ∀{a} {A : Set a} → Void → A
   abort ()

   data _+_ {a b} (A : Set a) (B : Set b) : Set (LEVEL.max a b) where
      Inl : (inl : A) → A + B
      Inr : (inr : B) → A + B
   Sum : ∀{a b} (A : Set a) (B : Set b) → Set (LEVEL.max a b)
   Sum A B = A + B
   Sum0 = Sum {LZ} {LZ}

   case : ∀{a b} {A B : Set a} (C : Set b) → A + B → (A → C) → (B → C) → C
   case _ (Inl x) f g = f x
   case _ (Inr x) f g = g x 

   map : ∀{a b} {A B : Set a} {C D : Set b} → (A → C) → (B → D) → A + B → C + D
   map f g (Inl x) = Inl (f x)
   map f g (Inr x) = Inr (g x)
 
   [_,_] : ∀{a b} {A B : Set a} {C D : Set b} 
      → (A → C) 
      → (B → D)
      → (A + B → C + D)
   [ f , g ] = map f g

open SUM public
   using
     (⊥ ; Void ; abort ; Inl ; Inr ; Sum ; Sum0 ; _+_ ; case ; [_,_]) 


==> anc/Makefile <==
.PHONY: clean
clean:
	rm -f */*/*.agdai
	rm -f */*/*~
	rm -f */*.agdai
	rm -f */*~
	rm -f .agdai
	rm -f *~
	rmdir */* *


==> anc/MinimalCPL/Axioms.agda <==
-- Constructive Provability Logic 
-- The minimal, modal, propositional fragment
-- Robert J. Simmons, Bernardo Toninho

-- Valid and invalid axioms

module MinimalCPL.Axioms where
open import Prelude
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import MinimalCPL.Core
open import MinimalCPL.Sequent
open import MinimalCPL.Equiv

Ctx = List Type

data Axiom : Type → Set where
   -- Intuitionstic, propositional logic
   K : ∀{A B} → Axiom (A ⊃ B ⊃ A)
   □K : ∀{A B} → Axiom (□ (A ⊃ B) ⊃ □ A ⊃ □ B)
   ◇K : ∀{A B} → Axiom (□ (A ⊃ B) ⊃ ◇ A ⊃ ◇ B)
   ¬□K : ∀{A B} → Axiom (□ (A ⊃ B) ⊃ ¬□ B ⊃ ¬□ A)
   ¬◇K : ∀{A B} → Axiom (□ (A ⊃ B) ⊃ ¬◇ B ⊃ ¬◇ A)
   □N : ∀{A B} → Axiom (¬□ A ⊃ □ A ⊃ B)
   ◇N : ∀{A B} → Axiom (¬◇ A ⊃ ◇ A ⊃ B)
   □C : ∀{A B} → Axiom (□ A ⊃ ¬◇ (A ⊃ B))
   ◇C : ∀{A B} → Axiom (◇ A ⊃ ¬□ (A ⊃ B))

data TransAxiom : Type → Set where
   □4 : ∀{A} → TransAxiom (□ A ⊃ □ (□ A))

data Hilbert : Bool → Ctx → Type → Set where
   


mutual
   infix 4 _⊩_
   infix 4 _⊪_

   _⊩_ : Ctx → Type → Set
   Γ ⊩ A = Hil False Γ A

   _⊪_ : Ctx → Type → Set
   Γ ⊪ A = Hil True Γ A

   data Hil : Bool → Ctx → Type → Set where
      hyp : ∀{b Γ A} → A ∈ Γ → Hil b Γ A
      4□ : ∀{Γ A} → Γ ⊪ (□ A)

module AXIOMS (UWF : UpwardsWellFounded) where
   open TRANS-UWF UWF
   open ILIST UWF
   open CORE UWF 
   open SEQUENT UWF

   Trans : Set
   Trans = ∀{w₁ w₂ w₃} → w₁ ≺ w₂ → w₂ ≺ w₃ → w₁ ≺ w₃

   infix 4 ⊩_
   ⊩_ : Type → Set
   ⊩ A = ∀{Γ w} → Γ ⊢ A [ w ]

   -- Intuitionstic modal logic
   MP : ∀{A B} → ⊩ A ⊃ B → ⊩ A → ⊩ B
   MP DAB DA = ⊃E DAB DA

   axI : ∀{A} → ⊩ A ⊃ A 
   axI = ⊃I (hyp Z)

   axS : ∀{A B} → ⊩ A ⊃ B ⊃ A 
   axS = ⊃I (⊃I (hyp (S Z)))

   axK : ∀{A B C} → ⊩ (A ⊃ B ⊃ C) ⊃ (A ⊃ B) ⊃ (A ⊃ C) 
   axK = ⊃I (⊃I (⊃I (⊃E (⊃E (hyp (S (S Z))) (hyp Z)) (⊃E (hyp (S Z)) (hyp Z)))))

   -- Modal logic
   Nec : ∀{A} → ⊩ A → ⊩ □ A
   Nec D = □I (λ ω → D)

   ax□ : ∀{A B} → ⊩ □ (A ⊃ B) ⊃ (□ A ⊃ □ B)
   ax□ = ⊃I (⊃I (□E (hyp (S Z))
      λ DAB → □E (hyp Z) 
      λ DA → □I (λ ω → ⊃E (DAB ω) (DA ω))))
   
   axK◇ : ∀{A B} → ⊩ □ (A ⊃ B) ⊃ (◇ A ⊃ ◇ B) 
   axK◇ = ⊃I (⊃I (□E (hyp (S Z)) 
      λ DAB → ◇E (hyp Z) 
      λ ω DA → ◇I ω (⊃E (DAB ω) DA)))

   ax4□ : ∀{A} → Trans →  ⊩ □ A ⊃ □ (□ A)
   ax4□ _≺≺_ = ⊃I (□E (hyp Z) λ D → □I (λ ω → □I (λ ω' → D (ω ≺≺ ω'))))

   ax4◇ : ∀{A} → Trans →  ⊩ ◇ (◇ A) ⊃ ◇ A
   ax4◇ _≺≺_ = ⊃I (◇E (hyp Z) (λ ω D → ◇I ω {!!}))

   -- Negated modal connectives
   axN□ : ∀{A B} → ⊩ ¬□ A ⊃ □ A ⊃ B 
   axN□ = ⊃I (⊃I (□E (hyp Z) 
      λ DA → ¬□E (hyp (S Z)) 
      λ ω ¬DA → abort (¬DA (DA ω))))

   axN◇ : ∀{A B} → ⊩ ¬◇ A ⊃ ◇ A ⊃ B 
   axN◇ = ⊃I (⊃I (◇E (hyp Z)
      λ ω DA → ¬◇E (hyp (S Z))
      λ ¬DA → abort (¬DA ω DA)))

   -- Provability logic
   LöbP : W → Set
   LöbP = λ w → ∀{Γ A} → ⊩ □ A ⊃ A → Γ ⊢ A [ w ]

   Löb' : (w : W) → ((w' : W) → w ≺ w' → LöbP w') → LöbP w
   Löb' w ih D = ⊃E D (□I (λ ω → ih _ ω D))

   Löb : ∀{A} → ⊩ □ A ⊃ A → ⊩ A
   Löb D = ind LöbP Löb' _ D

   axGLP : W → Set
   axGLP = λ w → ∀{Γ A} → Trans → Γ ⊢ □ (□ A ⊃ A) ⊃ □ A [ w ]
   
   axGL' : (w : W) → ((w' : W) → w ≺ w' → axGLP w') → axGLP w
   axGL' w ih _≺≺_ = ⊃I (□E (hyp Z) 
      λ DInd → □I 
      λ ω → ⊃E (DInd ω) (⊃E (ih _ ω _≺≺_) (□I (λ ω' → DInd (ω ≺≺ ω')))))

   axGL : ∀{A} → Trans → ⊩ □ (□ A ⊃ A) ⊃ □ A 
   axGL _≺≺_ = ind axGLP axGL' _ _≺≺_

module COUNTERMODELS where
   open import Accessibility.Nat

   infix 4 ⊮_
   ⊮_ : Type → Set₁
   ⊮ A = ∃ λ UWF → ∃ λ Γ → ∃ λ w → CORE._⊢_[_] UWF Γ A w → Void

   -- ax◇C1 : ⊩ ◇ A ⊃ ((□ (A ⊃ ⊥)) ⊃ ⊥)
   -- ax◇C2 : ⊩ ((□ (A ⊃ ⊥)) ⊃ ⊥) ⊃ ◇ A 
   -- ¬axD : ⊮ ◇ ⊤
   -- ¬axT□ : ⊮ □ A ⊃ A
   -- ¬axT◇ : ⊮ A ⊃ ◇ A
   -- ¬axB◇ : ⊮ ◇ (□ A) ⊃ A
   -- ¬axB□ : ⊮ A ⊃ □ (◇ A)
   -- ¬ax4□ : ⊮ □ A ⊃ □ (□ A) -- DONE
   -- ¬ax4◇ : ⊮ ◇ (◇ A) ⊃ ◇ A -- DONE
   -- ¬ax5□ : ⊮ ◇ (□ A) ⊃ □ A
   -- ¬ax5◇ : ⊮ ◇ A ⊃ □ (◇ A) 
   -- ¬ax2 : ⊮ ◇ (□ A) ⊃ □ (◇ A) 
   -- ¬axWJ3 : ⊮ ◇ ⊥ ⊃ ⊥
   -- ¬axSW : ⊮ (◇ A ⊃ □ B) ⊃ □ (A ⊃ B)

   Q₁ = a "q1"

   ¬ax4 : ⊮ □ Q₁ ⊃ □ (□ Q₁)
   ¬ax4 = Count , [ Q₁ at 1 ] , 2 , λ D → counter2' (nd→seq D)
    where
      open ILIST Count
      open CORE Count
      open EQUIV Count

      counter0 : □ Q₁ at 2 :: Q₁ at 1 :: [] ⇒ Q₁ [ 0 ] → Void
      counter0 (hyp (S (S ())))
      counter0 (⊃L (S (S ())) _ _) 
      counter0 (◇L (S (S ())) _) 
      counter0 (□L (S (S ())) _) 
      counter0 (¬◇L (S (S ())) _)
      counter0 (¬□L (S (S ())) _)

      counter1 : □ Q₁ at 2 :: Q₁ at 1 :: [] ⇒ □ Q₁ [ 1 ] → Void
      counter1 (□R D) = counter0 (D refl)
      counter1 (⊃L (S (S ())) _ _) 
      counter1 (◇L (S (S ())) _) 
      counter1 (□L (S (S ())) _) 
      counter1 (¬◇L (S (S ())) _)
      counter1 (¬□L (S (S ())) _)

      counter2 : □ Q₁ at 2 :: Q₁ at 1 :: [] ⇒ □ (□ Q₁) [ 2 ] → Void
      counter2 (□R D) = counter1 (D refl)
      counter2 (□L Z D) = 
         counter2 
          (D (λ eq → 
           coe (resp (λ w → □ Q₁ at 2 :: Q₁ at 1 :: [] ⇒ Q₁ [ w ]) (symm eq))
            (hyp (S Z)))) 
      counter2 (⊃L (S (S ())) _ _) 
      counter2 (◇L (S (S ())) _) 
      counter2 (□L (S (S ())) _) 
      counter2 (¬◇L (S (S ())) _)
      counter2 (¬□L (S (S ())) _)

      counter2' : [ Q₁ at 1 ] ⇒ □ Q₁ ⊃ □ (□ Q₁) [ 2 ] → Void
      counter2' (⊃R D) = counter2 D
      counter2' (⊃L (S ()) _ _) 
      counter2' (◇L (S ()) _) 
      counter2' (□L (S ()) _) 
      counter2' (¬◇L (S ()) _)
      counter2' (¬□L (S ()) _)

   ¬ax4◇ : ⊮ ◇ Q₁ ⊃ ◇ (◇ Q₁)
   ¬ax4◇ = Count , [ Q₁ at 1 ] , 2 , λ D → counter2' (nd→seq D) 
    where
      open ILIST Count
      open CORE Count
      open EQUIV Count

      counter2 : ◇ Q₁ at 2 :: Q₁ at 1 :: [] ⇒ ◇ (◇ Q₁) [ 2 ] → Void
      counter2 (◇L Z D) = counter2 (D refl (hyp (S Z)))
      counter2 (◇R Refl (◇R Refl (hyp (S (S ())))))
      counter2 (◇R Refl (◇R Refl (⊃L (S (S ())) _ _)))
      counter2 (◇R Refl (◇R Refl (◇L (S (S ())) _)))
      counter2 (◇R Refl (◇R Refl (□L (S (S ())) _)))
      counter2 (◇R Refl (◇R Refl (¬◇L (S (S ())) _)))
      counter2 (◇R Refl (◇R Refl (¬□L (S (S ())) _)))
      counter2 (◇R Refl (⊃L (S (S ())) _ _)) 
      counter2 (◇R Refl (◇L (S (S ())) _))
      counter2 (◇R Refl (□L (S (S ())) _))
      counter2 (◇R Refl (¬◇L (S (S ())) _))
      counter2 (◇R Refl (¬□L (S (S ())) _))
      counter2 (⊃L (S (S ())) _ _) 
      counter2 (◇L (S (S ())) _) 
      counter2 (□L (S (S ())) _) 
      counter2 (¬◇L (S (S ())) _)
      counter2 (¬□L (S (S ())) _)

      counter2' : [ Q₁ at 1 ] ⇒ ◇ Q₁ ⊃ ◇ (◇ Q₁) [ 2 ] → Void
      counter2' (⊃R D) = counter2 D
      counter2' (⊃L (S ()) _ _) 
      counter2' (◇L (S ()) _) 
      counter2' (□L (S ()) _) 
      counter2' (¬◇L (S ()) _)
      counter2' (¬□L (S ()) _)




==> anc/MinimalCPL/Core.agda <==
-- Constructive Provability Logic 
-- The minimal, modal, propositional fragment
-- Robert J. Simmons, Bernardo Toninho

-- Propositions and their meaning, plus the core metric

-- Turning off the positivity check is necessary; there is no hope for Agda's 
-- positivity checker to work here, and only the upwards-well-foundedness of
-- the accessibility relation preserves the consistency of Agda.
{-# OPTIONS --no-positivity-check #-}

module MinimalCPL.Core where
open import Prelude
open import Accessibility.Inductive
open import Accessibility.IndexedList

-- Types/Propositions
infixr 10 _⊃_
data Type : Set where
   a   : (N : String) → Type
   _⊃_ : (A B : Type) → Type
   ◇   : (A : Type) → Type
   □   : (A : Type) → Type
   ¬◇  : (A : Type) → Type
   ¬□  : (A : Type) → Type

module CORE (UWF : UpwardsWellFounded) where 
   open UpwardsWellFounded UWF
   open ILIST UWF

   -- Contexts
   MCtx = IList Type

   -- Natural deduction without a metric
   infix 1 _⊢_[_]
   data _⊢_[_] : MCtx → Type → W → Set where
      hyp : ∀{A Γ w}
         → A at w ∈ Γ
         → Γ ⊢ A [ w ]
      ⊃I : ∀{Γ A B w}
         → A at w :: Γ ⊢ B [ w ]
         → Γ ⊢ A ⊃ B [ w ]
      ⊃E : ∀{Γ A B w}
         → Γ ⊢ A ⊃ B [ w ]
         → Γ ⊢ A [ w ]
         → Γ ⊢ B [ w ]
      ◇I : ∀{Γ A w w'}
         → w ≺ w'
         → Γ ⊢ A [ w' ]
         → Γ ⊢ ◇ A [ w ]
      ◇E : ∀{Γ A C w}
         → Γ ⊢ ◇ A [ w ] 
         → (∀{w'} → w ≺ w' → Γ ⊢ A [ w' ] → Γ ⊢ C [ w ])
         → Γ ⊢ C [ w ]
      □I : ∀{Γ A w}
         → (∀{w'} → w ≺ w' → Γ ⊢ A [ w' ])
         → Γ ⊢ □ A [ w ]
      □E : ∀{Γ A C w}
         → Γ ⊢ □ A [ w ]
         → ((∀{w'} → w ≺ w' → Γ ⊢ A [ w' ]) → Γ ⊢ C [ w ])
         → Γ ⊢ C [ w ]
      ¬◇I : ∀{Γ A w}
         → (∀{w'} → w ≺ w' → Γ ⊢ A [ w' ] → Void)
         → Γ ⊢ ¬◇ A [ w ]
      ¬◇E : ∀{Γ A C w}
         → Γ ⊢ ¬◇ A [ w ]
         → ((∀{w'} → w ≺ w' → Γ ⊢ A [ w' ] → Void) → Γ ⊢ C [ w ])
         → Γ ⊢ C [ w ]
      ¬□I : ∀{Γ A w w'}
         → w ≺ w'
         → (Γ ⊢ A [ w' ] → Void)
         → Γ ⊢ ¬□ A [ w ]
      ¬□E : ∀{Γ A C w}
         → Γ ⊢ ¬□ A [ w ] 
         → (∀{w'} → w ≺ w' → (Γ ⊢ A [ w' ] → Void) → Γ ⊢ C [ w ])
         → Γ ⊢ C [ w ]

   -- The alternate, "more natural" □E rule is derivable
   □E-alt : ∀{Γ A C w w'} 
      → Γ ⊢ □ A [ w ]
      → w ≺ w' 
      → (Γ ⊢ A [ w' ] → Γ ⊢ C [ w ])
      → Γ ⊢ C [ w ] 
   □E-alt D ω D' = □E D (λ D'' → D' (D'' ω))

   -- Sequent calculus without a metric
   infix 1 _⇒_[_]
   data _⇒_[_] : MCtx → Type → W → Set where
      hyp : ∀{Q Γ w}
         → a Q at w ∈ Γ
         → Γ ⇒ a Q [ w ]
      ⊃R : ∀{Γ A B w}
         → A at w :: Γ ⇒ B [ w ]
         → Γ ⇒ A ⊃ B [ w ]
      ⊃L : ∀{Γ A B C w}
         → (A ⊃ B) at w ∈ Γ  
         → Γ ⇒ A [ w ]
         → B at w :: Γ ⇒ C [ w ]
         → Γ ⇒ C [ w ]
      ◇R : ∀{Γ A w w'}
         → w ≺ w'
         → Γ ⇒ A [ w' ]
         → Γ ⇒ ◇ A [ w ]
      ◇L : ∀{Γ A C w}
         → (◇ A) at w ∈ Γ
         → (∀{w'} → w ≺ w' → Γ ⇒ A [ w' ] → Γ ⇒ C [ w ])
         → Γ ⇒ C [ w ]
      □R : ∀{Γ A w}
         → (∀{w'} → w ≺ w' → Γ ⇒ A [ w' ]) 
         → Γ ⇒ □ A [ w ]
      □L : ∀{Γ A C w}
         → (□ A) at w ∈ Γ
         → ((∀{w'} → w ≺ w' → Γ ⇒ A [ w' ]) → Γ ⇒ C [ w ])
         → Γ ⇒ C [ w ]
      ¬◇R : ∀{Γ A w}
         → (∀{w'} → w ≺ w' → Γ ⇒ A [ w' ] → Void)
         → Γ ⇒ ¬◇ A [ w ]
      ¬◇L : ∀{Γ A C w}
         → (¬◇ A) at w ∈ Γ
         → ((∀{w'} → w ≺ w' → Γ ⇒ A [ w' ] → Void) → Γ ⇒ C [ w ])
         → Γ ⇒ C [ w ]
      ¬□R : ∀{Γ A w w'}
         → w ≺ w'
         → (Γ ⇒ A [ w' ] → Void)
         → Γ ⇒ ¬□ A [ w ] 
      ¬□L : ∀{Γ A w C}
         → (¬□ A) at w ∈ Γ
         → (∀{w'} → w ≺ w' → (Γ ⇒ A [ w' ] → Void) → Γ ⇒ C [ w ])
         → Γ ⇒ C [ w ]

   -- Core metric
   -- The metric could be split, one for the sequent calculus and one for the 
   -- natural deduction system, but there's no real reason to do so
   data Shape (Δ : MCtx) (w : W) : Set where
      s0 : Shape Δ w
      s1 : Shape Δ w → Shape Δ w
      s2 : Shape Δ w → Shape Δ w → Shape Δ w 
      s3 : Shape Δ w → Shape Δ w → Shape Δ w → Shape Δ w
      s◇⇒ : ∀{A}
          → (∀{w'} → w ≺ w' → Δ ⇒ A [ w' ] → Shape Δ w) → Shape Δ w
      s◇⊢ : ∀{A} 
          → (∀{w'} → w ≺ w' → Δ ⊢ A [ w' ] → Shape Δ w) → Shape Δ w
      s□⇒ : ∀{A} 
          → ((∀{w'} → w ≺ w' → Δ ⇒ A [ w' ]) → Shape Δ w) → Shape Δ w
      s□⊢ : ∀{A} 
          → ((∀{w'} → w ≺ w' → Δ ⊢ A [ w' ]) → Shape Δ w) → Shape Δ w
      s¬◇⇒ : ∀{A} 
          → ((∀{w'} → w ≺ w' → Δ ⇒ A [ w' ] → Void) → Shape Δ w) → Shape Δ w
      s¬◇⊢ : ∀{A} 
          → ((∀{w'} → w ≺ w' → Δ ⊢ A [ w' ] → Void) → Shape Δ w) → Shape Δ w
      s¬□⇒ : ∀{A} 
          → (∀{w'} → w ≺ w' → (Δ ⇒ A [ w' ] → Void) → Shape Δ w) → Shape Δ w
      s¬□⊢ : ∀{A} 
          → (∀{w'} → w ≺ w' → (Δ ⊢ A [ w' ] → Void) → Shape Δ w) → Shape Δ w


==> anc/MinimalCPL/Equiv.agda <==
-- Constructive Provability Logic 
-- The minimal, modal, propositional fragment
-- Robert J. Simmons, Bernardo Toninho

-- Equivalence of sequent calculus and natural deduction

module MinimalCPL.Equiv where
open import Prelude
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import MinimalCPL.Core
open import MinimalCPL.NatDeduction
open import MinimalCPL.Sequent

module EQUIV (UWF : UpwardsWellFounded) where
   open TRANS-UWF UWF
   open ILIST UWF
   open CORE UWF
   open NAT-DEDUCTION UWF
   open SEQUENT UWF

   -- Name conflict between natural deduction and sequent calculus weakening
   wk-nd : ∀ {Γ Δ A w} → Γ ⊆ Δ to w → Γ ⊢ A [ w ] → Δ ⊢ A [ w ] 
   wk-nd = NAT-DEDUCTION.wk UWF

   wk-seq : ∀ {Γ Δ A w} → Γ ⊆ Δ to w → Γ ⇒ A [ w ] → Δ ⇒ A [ w ] 
   wk-seq = SEQUENT.wk UWF

   -- Equivalence of natural deduction and sequent calculus
   -- Things are set up such that we have to prove both at once
   equivP : W → Set
   equivP = λ w → 
      ((∀{Γ A} → Γ ⊢ A [ w ] → Γ ⇒ A [ w ]) 
      × (∀{Γ A} → Γ ⇒ A [ w ] → Γ ⊢ A [ w ]))

   -- Given the induction hypothesis, natural deduction implies sequent
   nd→seq' : (w : W) → ((w' : W) → w ≺ w' → equivP w')
              → ∀{Γ A} → Γ ⊢ A [ w ] → Γ ⇒ A [ w ]
   nd→seq' w ih (hyp iN) = iden' _ iN
   nd→seq' w ih (⊃I D) = ⊃R (nd→seq' w ih D)
   nd→seq' w ih (⊃E D D') = 
      cut (nd→seq' w ih D')
       (cut (wk-seq wken (nd→seq' w ih D))
        (⊃L Z (iden' _ (S Z)) (iden _)))
   nd→seq' w ih (◇I ω D) = ◇R ω (fst (ih _ ω) D)
   nd→seq' w ih (◇E D D') = 
      cut (nd→seq' w ih D) 
       (◇L Z (λ ω D₀ → wk-seq wken (nd→seq' w ih 
        (D' ω (snd (ih _ ω) (wk-seq (wkto ω) D₀))))))
   nd→seq' w ih (□I D) = □R (λ ω → fst (ih _ ω) (D ω))
   nd→seq' w ih (□E D D') = 
      cut (nd→seq' w ih D)
       (□L Z (λ D₀ → wk-seq wken (nd→seq' w ih 
        (D' (λ ω → snd (ih _ ω) (wk-seq (wkto ω) (D₀ ω)))))))
   nd→seq' w ih (¬◇I D) = ¬◇R (λ ω D₀ → D ω (snd (ih _ ω) D₀))
   nd→seq' w ih (¬◇E D D') = 
      cut (nd→seq' w ih D) 
       (¬◇L Z (λ D₀ → wk-seq wken (nd→seq' w ih 
        (D' (λ ω D'' → D₀ ω (fst (ih _ ω) (wk-nd (wkto' ω) D'')))))))
   nd→seq' w ih (¬□I ω D') = ¬□R ω (λ D₀ → D' (snd (ih _ ω) D₀))
   nd→seq' w ih (¬□E D D') = 
      cut (nd→seq' w ih D)
       (¬□L Z (λ ω D₀ → wk-seq wken (nd→seq' w ih 
        (D' ω (λ D'' → D₀ (fst (ih _ ω) (wk-nd (wkto' ω) D'')))))))

   -- Given the induction hypothesis, sequent implies natural deduction
   seq→nd' : (w : W) → ((w' : W) → w ≺ w' → equivP w')
              → ∀{Γ A} → Γ ⇒ A [ w ] → Γ ⊢ A [ w ]
   seq→nd' w ih (hyp iN) = hyp iN
   seq→nd' w ih (⊃R D) = ⊃I (seq→nd' w ih D)
   seq→nd' w ih (⊃L iN D D') = 
      subst (⊃E (hyp iN) (seq→nd' w ih D)) (seq→nd' w ih D')
   seq→nd' w ih (◇R ω D) = ◇I ω (snd (ih _ ω) D)
   seq→nd' w ih (◇L iN D) = 
      ◇E (hyp iN) (λ ω D₀ → seq→nd' w ih (D ω (fst (ih _ ω) D₀)))
   seq→nd' w ih (□R D) = □I (λ ω → snd (ih _ ω) (D ω))
   seq→nd' w ih (□L iN D) = 
      □E (hyp iN) (λ D₀ → seq→nd' w ih (D (λ ω → fst (ih _ ω) (D₀ ω))))
   seq→nd' w ih (¬◇R D) = ¬◇I (λ ω D₀ → D ω (fst (ih _ ω) D₀))
   seq→nd' w ih (¬◇L iN D) = 
      ¬◇E (hyp iN) (λ D₀ → seq→nd' w ih (D (λ ω D' → D₀ ω (snd (ih _ ω) D'))))
   seq→nd' w ih (¬□R ω D) = ¬□I ω (λ D₀ → D (fst (ih _ ω) D₀))
   seq→nd' w ih (¬□L iN D) = 
      ¬□E (hyp iN) (λ ω D₀ → seq→nd' w ih (D ω (λ D' → D₀ (snd (ih _ ω) D'))))

   -- Therefore, both sequent calculus and natural deduction are equivalent
   nd⇆seq : (w : W) → 
      ((∀{Γ A} → Γ ⊢ A [ w ] → Γ ⇒ A [ w ]) 
      × (∀{Γ A} → Γ ⇒ A [ w ] → Γ ⊢ A [ w ]))
   nd⇆seq = 
      ind equivP (λ w ih → (λ D → nd→seq' _ ih D) , (λ D → seq→nd' _ ih D))
  
   nd→seq : ∀{Γ A w} → Γ ⊢ A [ w ] → Γ ⇒ A [ w ]
   nd→seq = fst (nd⇆seq _)

   seq→nd : ∀{Γ A w} → Γ ⇒ A [ w ] → Γ ⊢ A [ w ]
   seq→nd = snd (nd⇆seq _)


==> anc/MinimalCPL/NatDeduction.agda <==
-- Constructive Provability Logic 
-- The minimal, modal, propositional fragment
-- Robert J. Simmons, Bernardo Toninho

-- Natural deduction and substitution

module MinimalCPL.NatDeduction where
open import Prelude
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import MinimalCPL.Core

module NAT-DEDUCTION (UWF : UpwardsWellFounded) where 
   open TRANS-UWF UWF
   open ILIST UWF
   open CORE UWF

   -- Weakening (outside the metric)
   wkP : W → Set
   wkP = λ w → ∀{Γ Γ' A} → Γ ⊆ Γ' to w → Γ ⊢ A [ w ] → Γ' ⊢ A [ w ]
  
   wk₁ : (w : W) → ((w' : W) → w ≺ w' → wkP w') → wkP w
   wk₁ w ih sub (hyp iN) = hyp (⊆to/now sub iN)
   wk₁ w ih sub (⊃I D) = ⊃I (wk₁ w ih (⊆to/both sub) D)
   wk₁ w ih sub (⊃E D₁ D₂) = ⊃E (wk₁ w ih sub D₁) (wk₁ w ih sub D₂)
   wk₁ w ih sub (◇I ω D) = ◇I ω (ih _ ω (⊆to/≺ ω sub) D)
   wk₁ w ih sub (◇E D D') = 
      ◇E (wk₁ w ih sub D) 
       (λ ω D₀ → wk₁ w ih sub (D' ω (ih _ ω (⊆to/≺' ω sub) D₀)))
   wk₁ w ih sub (□I D) = □I (λ ω → ih _ ω (⊆to/≺ ω sub) (D ω))
   wk₁ w ih sub (□E D₁ D₂) = 
      □E (wk₁ w ih sub D₁) 
       (λ D₀ → wk₁ w ih sub (D₂ (λ ω → ih _ ω (⊆to/≺' ω sub) (D₀ ω))))
   wk₁ w ih sub (¬◇I D) = 
      ¬◇I (λ ω D₀ → D ω (ih _ ω (⊆to/≺' ω sub) D₀))
   wk₁ w ih sub (¬◇E D₁ D₂) =
      ¬◇E (wk₁ w ih sub D₁) 
       (λ D₀ → 
        wk₁ w ih sub (D₂ (λ ω D → D₀ ω (ih _ ω (⊆to/≺ ω sub) D))))
   wk₁ w ih sub (¬□I ω D) = ¬□I ω (λ D₀ → D (ih _ ω (⊆to/≺' ω sub) D₀))
   wk₁ w ih sub (¬□E D₁ D₂) =
      ¬□E (wk₁ w ih sub D₁) 
       (λ ω D₀ → wk₁ w ih sub (D₂ ω (λ D → D₀ (ih _ ω (⊆to/≺ ω sub) D))))

   wk : ∀{Γ Γ' w A}
      → Γ ⊆ Γ' to w
      → Γ ⊢ A [ w ] 
      → Γ' ⊢ A [ w ]
   wk = ind wkP wk₁ _

   -- Metric
   data ND : (w : W) (Γ Δ : MCtx) → Shape Δ w → Type → Set where
      hyp' : ∀{w A Γ Δ} 
         → A at w ∈ Γ
         → ND w Γ Δ s0 (A)
      ⊃I' : ∀{w A B Γ Δ s}
         → ND w (A at w :: Γ) Δ s B
         → ND w Γ Δ (s1 s) (A ⊃ B)
      ⊃E' : ∀{B w A Γ Δ s₁ s₂}
         → ND w Γ Δ s₁ (A ⊃ B) 
         → ND w Γ Δ s₂ A
         → ND w Γ Δ (s2 s₁ s₂) B
      ◇I' : ∀{Γ Δ A w w'}
         → w ≺ w'
         → Δ ⊢ A [ w' ]
         → ND w Γ Δ s0 (◇ A)
      ◇E' : ∀{Γ Δ A C w s₀}
         → ND w Γ Δ s₀ (◇ A)
         → (s : ∀{w'} → w ≺ w' → Δ ⊢ A [ w' ] → Shape Δ w)
         → (∀{w'} (ω : w ≺ w') (D₀ : Δ ⊢ A [ w' ]) → ND w Γ Δ (s ω D₀) C)
         → ND w Γ Δ (s2 s₀ (s◇⊢ s)) C
      □I' : ∀{w A Γ Δ}
         → (∀{w'} → w ≺ w' → Δ ⊢ A [ w' ]) 
         → ND w Γ Δ s0 (□ A) 
      □E' : ∀{w A Γ Δ C s₀}
         → ND w Γ Δ s₀ (□ A)
         → (s : (∀{w'} → w ≺ w' → Δ ⊢ A [ w' ]) → Shape Δ w)
         → ((D₀ : ∀{w'} → w ≺ w' → Δ ⊢ A [ w' ]) → ND w Γ Δ (s D₀) C)
         → ND w Γ Δ (s2 s₀ (s□⊢ s)) C
      ¬◇I' : ∀{w A Γ Δ}
         → (∀{w'} → w ≺ w' → Δ ⊢ A [ w' ] → Void) 
         → ND w Γ Δ s0 (¬◇ A) 
      ¬◇E' : ∀{w A Γ Δ C s₀}
         → ND w Γ Δ s₀ (¬◇ A)
         → (s : (∀{w'} → w ≺ w' → Δ ⊢ A [ w' ] → Void) → Shape Δ w)
         → ((D₀ : ∀{w'} → w ≺ w' → Δ ⊢ A [ w' ] → Void) → ND w Γ Δ (s D₀) C)
         → ND w Γ Δ (s2 s₀ (s¬◇⊢ s)) C
      ¬□I' : ∀{Γ Δ A w w'}
         → w ≺ w'
         → (Δ ⊢ A [ w' ] → Void)
         → ND w Γ Δ s0 (¬□ A)
      ¬□E' : ∀{Γ Δ A C w s₀}
         → ND w Γ Δ s₀ (¬□ A)
         → (s : ∀{w'} → w ≺ w' → (Δ ⊢ A [ w' ] → Void) → Shape Δ w)
         → (∀{w'} (ω : w ≺ w') (D₀ : Δ ⊢ A [ w' ] → Void)
            → ND w Γ Δ (s ω D₀) C)
         → ND w Γ Δ (s2 s₀ (s¬□⊢ s)) C

   -- Getting in and out of the metric
   m→ : ∀{Γ Δ w A s} → Δ ⊆ Γ to w → ND w Γ Δ s A → Γ ⊢ A [ w ]
   m→ sub (hyp' iN) = hyp iN
   m→ sub (⊃I' D) = ⊃I (m→ (⊆to/wken sub) D)
   m→ sub (⊃E' DA D) = ⊃E (m→ sub DA) (m→ sub D)
   m→ sub (◇I' ω D) = ◇I ω (wk (⊆to/≺ ω sub) D)
   m→ sub (◇E' DA s D) = 
      ◇E (m→ sub DA) (λ ω D₀ → m→ sub (D ω (wk (⊆to/≺' ω sub) D₀)))
   m→ sub (□I' D) = □I (λ ω → wk (⊆to/≺ ω sub) (D ω) )
   m→ sub (□E' DA s D) = 
      □E (m→ sub DA) 
       (λ D₀ → m→ sub (D (λ ω → wk (⊆to/≺' ω sub) (D₀ ω))))
   m→ sub (¬◇I' D) = ¬◇I (λ ω D₀ → D ω (wk (⊆to/≺' ω sub) D₀))
   m→ sub (¬◇E' DA s D) = 
      ¬◇E (m→ sub DA) 
       (λ D₀ → m→ sub (D (λ ω D' → D₀ ω (wk (⊆to/≺ ω sub) D'))))
   m→ sub (¬□I' ω D) = ¬□I ω (λ D₀ → D (wk (⊆to/≺' ω sub) D₀))
   m→ sub (¬□E' DA s D) = 
      ¬□E (m→ sub DA) λ ω D₀ → m→ sub (D ω (λ D' → D₀ (wk (⊆to/≺ ω sub) D')))

   →m : ∀{Γ w Δ A} → (Γ ↓ w) ≡ Δ → Γ ⊢ A [ w ] → ∃ λ s → ND w Γ Δ s A
   →m Refl (hyp iN) = , hyp' iN
   →m {Γ} Refl (⊃I D) = , ⊃I' (snd (→m extend↓ D))
   →m Refl (⊃E D₁ D₂) = , 
      ⊃E' (snd (→m refl D₁)) (snd (→m refl D₂)) 
   →m Refl (◇I ω D) = , ◇I' ω (wk (⊆to/↓≺ _ (≺+0 ω)) D)
   →m Refl (◇E D₁ D₂) = ,
      ◇E' (snd (→m refl D₁)) _ 
       (λ ω D₀ → snd (→m refl (D₂ ω (wk (⊆to/≺ ω (⊆to/↓ _)) D₀))))
   →m {Γ} Refl (□I D) = , □I' (λ ω → wk (⊆to/↓≺ Γ (≺+0 ω)) (D ω))
   →m {Γ} Refl (□E D₁ D₂) = , 
      □E' (snd (→m refl D₁)) _
       (λ D₀ → snd (→m refl (D₂ (λ ω → wk (⊆to/≺ ω (⊆to/↓ Γ)) (D₀ ω)))))
   →m Refl (¬◇I D) = , ¬◇I' (λ ω D₀ → D ω (wk (⊆to/≺ ω (⊆to/↓ _)) D₀))
   →m Refl (¬◇E D₁ D₂) = , 
      ¬◇E' (snd (→m refl D₁)) _ 
       (λ D₀ → snd (→m refl (D₂ (λ ω D' → D₀ ω (wk (⊆to/↓≺ _ (≺+0 ω)) D')))))
   →m Refl (¬□I ω D) = , ¬□I' ω (λ D₀ → D (wk (⊆to/≺ ω (⊆to/↓ _)) D₀))
   →m Refl (¬□E D₁ D₂) = , 
      ¬□E' (snd (→m refl D₁)) _ 
       (λ ω D₀ → snd (→m refl (D₂ ω (λ D' → D₀ (wk (⊆to/↓≺ _ (≺+0 ω)) D')))))

   -- Weakening (inside the metric)
   wk' : ∀{Γ Γ' w Δ s A}
      → Γ ⊆ Γ' to w
      → ND w Γ Δ s A 
      → ND w Γ' Δ s A
   wk' sub (hyp' iN) = hyp' (⊆to/now sub iN)
   wk' sub (⊃I' D) = ⊃I' (wk' (⊆to/both sub) D)
   wk' sub (⊃E' D₁ D₂) = ⊃E' (wk' sub D₁) (wk' sub D₂)
   wk' sub (◇I' ω D) = ◇I' ω D
   wk' sub (◇E' D₁ s D₂) = ◇E' (wk' sub D₁) s (λ ω D₀ → wk' sub (D₂ ω D₀)) 
   wk' sub (□I' D) = □I' D
   wk' sub (□E' D₁ s D₂) = □E' (wk' sub D₁) s (λ D₀ → wk' sub (D₂ D₀))
   wk' sub (¬◇I' D) = ¬◇I' D
   wk' sub (¬◇E' D₁ s D₂) = ¬◇E' (wk' sub D₁) s (λ D₀ → wk' sub (D₂ D₀))
   wk' sub (¬□I' ω D) = ¬□I' ω D
   wk' sub (¬□E' D₁ s D₂) = ¬□E' (wk' sub D₁) s (λ ω D₀ → wk' sub (D₂ ω D₀))
 
   -- Substitution theorem
   subst' : ∀{Γ Δ w A s₁ s₂ C} 
      → ND w Γ Δ s₁ A
      → ND w (A at w :: Γ) Δ s₂ C
      → ∃ λ s₃ → ND w Γ Δ s₃ C
   subst' D (hyp' Z) = , D
   subst' D (hyp' (S iN)) = , hyp' iN
   subst' D (⊃I' D₁) = , ⊃I' (snd (subst' (wk' wken D) (wk' exch D₁)))
   subst' D (⊃E' D₁ D₂) = , ⊃E' (snd (subst' D D₁)) (snd (subst' D D₂))
   subst' D (◇I' ω D₁) = , ◇I' ω D₁
   subst' D (◇E' D₁ s D₂) = ,
      ◇E' (snd (subst' D D₁)) _ (λ ω D₀ → snd (subst' D (D₂ ω D₀))) 
   subst' D (□I' D₁) = , □I' D₁
   subst' D (□E' D₁ s D₂) = , 
      □E' (snd (subst' D D₁)) _ (λ D₀ → snd (subst' D (D₂ D₀)))
   subst' D (¬◇I' D₁) = , ¬◇I' D₁
   subst' D (¬◇E' D₁ s D₂) = , 
      ¬◇E' (snd (subst' D D₁)) _ (λ D₀ → snd (subst' D (D₂ D₀)))
   subst' D (¬□I' ω D₁) = , ¬□I' ω D₁
   subst' D (¬□E' D₁ s D₂) = , 
      ¬□E' (snd (subst' D D₁)) _ (λ ω D₀ → snd (subst' D (D₂ ω D₀)))

   subst : ∀{Γ A w C} 
      → Γ ⊢ A [ w ] 
      → A at w :: Γ ⊢ C [ w ]
      → Γ ⊢ C [ w ]
   subst D E = 
      m→ (⊆to/↓ _) (snd (subst' (snd (→m refl D)) (snd (→m extend↓ E))))


==> anc/MinimalCPL/Sequent.agda <==
-- Constructive Provability Logic 
-- The minimal, modal, propositional fragment
-- Robert J. Simmons, Bernardo Toninho

-- Soundness and completeness of the sequent calculus

-- Uncomment this to make the file load faster:
-- {-# OPTIONS --no-termination-check #-}

module MinimalCPL.Sequent where
open import Prelude
open import Accessibility.Inductive 
open import Accessibility.IndexedList
open import MinimalCPL.Core 

module SEQUENT (UWF : UpwardsWellFounded) where
   open TRANS-UWF UWF
   open ILIST UWF
   open CORE UWF 

   -- Weakening (outside the metric)
   wkP : W → Set
   wkP = λ w → ∀{Γ Γ' A} → Γ ⊆ Γ' to w → Γ ⇒ A [ w ] → Γ' ⇒ A [ w ]
  
   wk₁ : (w : W) → ((w' : W) → w ≺ w' → wkP w') → wkP w
   wk₁ w ih sub (hyp iN) = hyp (⊆to/now sub iN)
   wk₁ w ih sub (⊃R D) = ⊃R (wk₁ w ih (⊆to/both sub) D)
   wk₁ w ih sub (⊃L iN D D') = 
      ⊃L (⊆to/now sub iN) (wk₁ w ih sub D) (wk₁ w ih (⊆to/both sub) D')
   wk₁ w ih sub (◇R ω D) = ◇R ω (ih _ ω (⊆to/≺ ω sub) D)
   wk₁ w ih sub (◇L iN D) = 
      ◇L (⊆to/now sub iN)
       (λ ω D₀ → wk₁ w ih sub (D ω (ih _ ω (⊆to/≺' ω sub) D₀)))
   wk₁ w ih sub (□R D) = □R (λ ω → ih _ ω (⊆to/≺ ω sub) (D ω))
   wk₁ w ih sub (□L iN D) = 
      □L (⊆to/now sub iN) 
       (λ D₀ → wk₁ w ih sub (D (λ ω → ih _ ω (⊆to/≺' ω sub) (D₀ ω))))
   wk₁ w ih sub (¬◇R D) = ¬◇R (λ ω D₀ → D ω (ih _ ω (⊆to/≺' ω sub) D₀))
   wk₁ w ih sub (¬◇L iN D) = 
      ¬◇L (⊆to/now sub iN) 
       (λ D₀ → wk₁ w ih sub (D (λ ω D' → D₀ ω (ih _ ω (⊆to/≺ ω sub) D'))))
   wk₁ w ih sub (¬□R ω D) = ¬□R ω (λ D₀ → D (ih _ ω (⊆to/≺' ω sub) D₀))
   wk₁ w ih sub (¬□L iN D) = 
      ¬□L (⊆to/now sub iN) 
       (λ ω D₀ → wk₁ w ih sub (D ω (λ D' → D₀ (ih _ ω (⊆to/≺ ω sub) D'))))
 
   wk : ∀{Γ Γ' w A}
      → Γ ⊆ Γ' to w
      → Γ ⇒ A [ w ] 
      → Γ' ⇒ A [ w ]
   wk = ind wkP wk₁ _
 
   -- Metric
   data Seq : (w : W) (Γ Δ : MCtx) → Shape Δ w → Type → Set where
      hyp' : ∀{w Q Γ Δ} 
         → a Q at w ∈ Γ
         → Seq w Γ Δ s0 (a Q)
      ⊃R' : ∀{w A B Γ Δ s}
         → Seq w (A at w :: Γ) Δ s B
         → Seq w Γ Δ (s1 s) (A ⊃ B)
      ⊃L' : ∀{B w A C Γ Δ s₁ s₂}
         → ((A ⊃ B) at w) ∈ Γ
         → Seq w Γ Δ s₁ A 
         → Seq w (B at w :: Γ) Δ s₂ C
         → Seq w Γ Δ (s2 s₁ s₂) C
      ◇R' : ∀{w Γ Δ w' A}
         → w ≺ w'
         → Δ ⇒ A [ w' ]
         → Seq w Γ Δ s0 (◇ A)
      ◇L' : ∀{w Γ Δ C A}
         → (◇ A) at w ∈ Γ
         → (s : ∀{w'} → w ≺ w' → Δ ⇒ A [ w' ] → Shape Δ w)
         → (∀{w'} (ω : w ≺ w') (D₀ : Δ ⇒ A [ w' ]) → Seq w Γ Δ (s ω D₀) C)
         → Seq w Γ Δ (s◇⇒ s) C
      □R' : ∀{w A Γ Δ}
         → (∀{w'} → w ≺ w' → Δ ⇒ A [ w' ]) 
         → Seq w Γ Δ s0 (□ A) 
      □L' : ∀{w A Γ Δ C}
         → (□ A) at w ∈ Γ
         → (s : (∀{w'} → w ≺ w' → Δ ⇒ A [ w' ]) → Shape Δ w)
         → ((D₀ : ∀{w'} → w ≺ w' → Δ ⇒ A [ w' ]) → Seq w Γ Δ (s D₀) C)
         → Seq w Γ Δ (s□⇒ s) C
      ¬◇R' : ∀{w A Γ Δ}
         → (∀{w'} → w ≺ w' → Δ ⇒ A [ w' ] → Void) 
         → Seq w Γ Δ s0 (¬◇ A) 
      ¬◇L' : ∀{w A Γ Δ C}
         → (¬◇ A) at w ∈ Γ
         → (s : (∀{w'} → w ≺ w' → Δ ⇒ A [ w' ] → Void) → Shape Δ w)
         → ((D₀ : ∀{w'} → w ≺ w' → Δ ⇒ A [ w' ] → Void) → Seq w Γ Δ (s D₀) C)
         → Seq w Γ Δ (s¬◇⇒ s) C
      ¬□R' : ∀{w Γ Δ w' A}
         → w ≺ w'
         → (Δ ⇒ A [ w' ] → Void)
         → Seq w Γ Δ s0 (¬□ A)
      ¬□L' : ∀{w Γ Δ C A}
         → (¬□ A) at w ∈ Γ
         → (s : ∀{w'} → w ≺ w' → (Δ ⇒ A [ w' ] → Void) → Shape Δ w)
         → (∀{w'} (ω : w ≺ w') (D₀ : Δ ⇒ A [ w' ] → Void) 
            → Seq w Γ Δ (s ω D₀) C)
         → Seq w Γ Δ (s¬□⇒ s) C

   -- Getting into and out of the metric
   m→ : ∀{Γ Δ w A s} → Δ ⊆ Γ to w → Seq w Γ Δ s A → Γ ⇒ A [ w ]
   m→ sub (hyp' iN) = hyp iN
   m→ sub (⊃R' D) = ⊃R (m→ (⊆to/wken sub) D)
   m→ sub (⊃L' iN D D') = ⊃L iN (m→ sub D) (m→ (⊆to/wken sub) D')
   m→ sub (◇R' ω D) = ◇R ω (wk (⊆to/≺ ω sub) D)
   m→ sub (◇L' ω s D) = 
      ◇L ω (λ ω D₀ → m→ sub (D ω (wk (⊆to/≺' ω sub) D₀)))
   m→ sub (□R' D) = □R (λ ω → wk (⊆to/≺ ω sub) (D ω))
   m→ sub (□L' iN s D) = 
      □L iN (λ D₀ → m→ sub (D (λ ω → wk (⊆to/≺' ω sub) (D₀ ω))))
   m→ sub (¬◇R' D) = ¬◇R (λ ω D₀ → D ω (wk (⊆to/≺' ω sub) D₀))
   m→ sub (¬◇L' iN s D) =
      ¬◇L iN (λ D₀ → m→ sub (D (λ ω D' → D₀ ω (wk (⊆to/≺ ω sub) D'))))
   m→ sub (¬□R' ω D) = ¬□R ω (λ D₀ → D (wk (⊆to/≺' ω sub) D₀))
   m→ sub (¬□L' ω s D) = 
      ¬□L ω (λ ω D₀ → m→ sub (D ω (λ D' → D₀ (wk (⊆to/≺ ω sub) D'))))

   →m : ∀{Γ w Δ A} → (Γ ↓ w) ≡ Δ → Γ ⇒ A [ w ] → ∃ λ s → Seq w Γ Δ s A
   →m Refl (hyp iN) = , hyp' iN
   →m Refl (⊃R D) = , ⊃R' (snd (→m extend↓ D))
   →m Refl (⊃L iN D D') = , ⊃L' iN (snd (→m refl D)) (snd (→m extend↓ D'))
   →m Refl (◇R ω D) = , ◇R' ω (wk (⊆to/↓≺ _ (≺+0 ω)) D)
   →m {Γ} Refl (◇L iN D) = , 
      ◇L' iN _ 
       (λ ω D₀ → snd (→m refl (D ω (wk (⊆to/≺ ω (⊆to/↓ _)) D₀))))
   →m {Γ} Refl (□R D) = , □R' (λ ω → wk (⊆to/↓≺ Γ (≺+0 ω)) (D ω))
   →m {Γ} Refl (□L iN D) = ,
      □L' iN _ 
       (λ D₀ → snd (→m refl (D (λ ω → wk (⊆to/≺ ω (⊆to/↓ Γ)) (D₀ ω)))))
   →m Refl (¬◇R D) = , ¬◇R' (λ ω D₀ → D ω (wk (⊆to/≺ ω (⊆to/↓ _)) D₀))
   →m Refl (¬◇L iN D) = ,
      ¬◇L' iN _ (λ D₀ → snd
       (→m refl (D (λ ω D' → D₀ ω (wk (⊆to/↓≺ _ (≺+0 ω)) D')))))
   →m Refl (¬□R ω D) = , ¬□R' ω (λ D₀ → D (wk (⊆to/≺ ω (⊆to/↓ _)) D₀))
   →m Refl (¬□L iN D) = ,
      ¬□L' iN _ (λ ω D₀ → snd 
       (→m refl (D ω (λ D' → D₀ (wk (⊆to/↓≺ _ (≺+0 ω)) D')))))

   -- Weakening (inside the metric)
   wk' : ∀{Γ' Γ Δ A w s} 
      → Γ ⊆ Γ' to w
      → Seq w Γ Δ s A 
      → Seq w Γ' Δ s A
   wk' sub (hyp' iN) = hyp' (⊆to/now sub iN)
   wk' sub (⊃R' D) = ⊃R' (wk' (⊆to/both sub) D)
   wk' sub (⊃L' iN D D') = 
      ⊃L' (⊆to/now sub iN) (wk' sub D) (wk' (⊆to/both sub) D')
   wk' sub (◇R' ω D) = ◇R' ω D
   wk' sub (◇L' iN s D) = ◇L' (⊆to/now sub iN) _ (λ ω D₀ → wk' sub (D ω D₀))
   wk' sub (□R' D) = □R' D
   wk' sub (□L' iN s D) = 
      □L' (⊆to/now sub iN) _ (λ D₀ → wk' sub (D (λ ω → D₀ ω)))
   wk' sub (¬◇R' D) = ¬◇R' D
   wk' sub (¬◇L' iN s D) = ¬◇L' (⊆to/now sub iN) _ (λ D₀ → wk' sub (D D₀))
   wk' sub (¬□R' ω D) = ¬□R' ω D
   wk' sub (¬□L' iN s D) = ¬□L' (⊆to/now sub iN) _ (λ ω D₀ → wk' sub (D ω D₀))
   
   -- Admissibility of cut (tethered)
   cut' : ∀{Γ Δ w A s₁ s₂ C} 
      → Seq w Γ Δ s₁ A
      → Seq w (A at w :: Γ) Δ s₂ C
      → ∃ λ s₃ → Seq w Γ Δ s₃ C
   cut' (hyp' iN) (hyp' Z) = , hyp' iN
   cut' (⊃R' D) (⊃L' Z EA E) with cut' (⊃R' D) EA | cut' (wk' wken (⊃R' D)) 
                                                          (wk' exch E)
   ... | _ , EA' | _ , E' = cut' (snd (cut' EA' D)) E'
   cut' (◇R' ω D) (◇L' Z s E) = cut' (◇R' ω D) (E ω D)
   cut' (□R' D) (□L' Z s E) = cut' (□R' D) (E D)
   cut' (¬◇R' D) (¬◇L' Z s E) = cut' (¬◇R' D) (E D)
   cut' (¬□R' ω D) (¬□L' Z s E) = cut' (¬□R' ω D) (E ω D)

   -- Left commutative cuts
   cut' (⊃L' iN DA D) E = , ⊃L' iN DA (snd (cut' D (wk' wkex E)))
   cut' (◇L' iN s D) E = , ◇L' iN _ (λ ω D₀ → snd (cut' (D ω D₀) E))
   cut' (□L' iN s D) E = , □L' iN _ (λ D₀ → snd (cut' (D D₀) E))
   cut' (¬◇L' iN s D) E = , ¬◇L' iN _ (λ D₀ → snd (cut' (D D₀) E))
   cut' (¬□L' iN s D) E = , ¬□L' iN _ (λ ω D₀ → snd (cut' (D ω D₀) E))

   -- Right commutative cuts
   cut' D (hyp' (S iN)) = , hyp' iN
   cut' D (⊃R' E) = , ⊃R' (snd (cut' (wk' wken D) (wk' exch E)))
   cut' D (⊃L' (S iN) EA E) = , 
      ⊃L' iN (snd (cut' D EA)) (snd (cut' (wk' wken D) (wk' exch E)))
   cut' D (◇R' ω E) = , ◇R' ω E
   cut' D (◇L' (S iN) s E) = , ◇L' iN _ (λ ω D₀ → snd (cut' D (E ω D₀)))
   cut' D (□R' E) = , □R' E
   cut' D (□L' (S iN) s E) = , □L' iN _ (λ D₀ → snd (cut' D (E D₀)))
   cut' D (¬◇R' E) = , ¬◇R' E
   cut' D (¬◇L' (S iN) s E) = , ¬◇L' iN _ (λ D₀ → snd (cut' D (E D₀)))
   cut' D (¬□R' ω E) = , ¬□R' ω E
   cut' D (¬□L' (S iN) s E) = , ¬□L' iN _ (λ ω D₀ → snd (cut' D (E ω D₀)))

   cut : ∀{Γ w A C} → Γ ⇒ A [ w ] → A at w :: Γ ⇒ C [ w ] → Γ ⇒ C [ w ]
   cut D E = 
      m→ (⊆to/↓ _) (snd (cut' (snd (→m refl D)) (snd (→m extend↓ E))))

   -- The identity theorem
   iden : ∀{w Γ}(A : _) → A at w :: Γ ⇒ A [ w ]
   iden (a N) = hyp Z
   iden (A ⊃ B) = ⊃R (⊃L (S Z) (iden A) (iden B))
   iden (◇ A) = ◇L Z ◇R
   iden (□ A) = □L Z □R
   iden (¬◇ A) = ¬◇L Z ¬◇R
   iden (¬□ A) = ¬□L Z ¬□R

   iden' : ∀{w Γ}(A : _) → (A at w) ∈ Γ → Γ ⇒ A [ w ]
   iden' (a N) iN = hyp iN
   iden' (A ⊃ B) iN = ⊃R (⊃L (S iN) (iden A) (iden B))
   iden' (◇ A) iN = ◇L iN ◇R
   iden' (□ A) iN = □L iN □R
   iden' (¬◇ A) iN = ¬◇L iN ¬◇R
   iden' (¬□ A) iN = ¬□L iN ¬□R


==> anc/Prelude.agda <==
module Prelude where

  open import Lib.Level public

  {- Algebraic data types -}
  open import Lib.Product public
  open import Lib.Sum public
  open import Lib.Not public
  open import Lib.Imp public

  {- Equality -}
  open import Lib.Id public

  {- Non-value-carrying datatypes -}
  open import Lib.Bool public
  open import Lib.Nat public
  open import Lib.String public

  {- Functors -}
  open import Lib.Membership public

  {- Value-carrying datatypes -}
  open import Lib.Maybe public
  open import Lib.List public
  -- open import Lib.PiList public 

  {- Coinduction -}
  open import Lib.Coinduction public

  -- Addition for Structural Focalization type stuff
  data Polarity : Set where
    ⁻ : Polarity
    ⁺ : Polarity



==> anc/README <==
This directory contains code from the Constructive Provability Logic project.

 - MinimalCPL - a tethered, minimal (no explicit negation) constructive 
   provability logic that was the focus of the technical report "Principles of 
   Constructive Provability Logic." Both natural deduction and sequent 
   calculus versions are presented, and their equivalence is established.

 - TetheredCPL - a tethered, intuitionistic constructive provability logic with
   negation, shared by the IMLA workshop submission and the journal version of
   "Constructive Provability Logic." Both natural deduction and sequent 
   calculus versions are presented, and their equivalence is established.

 - FocusedCPL - a less-tethered, polarized, intuitionistic presentation of 
   constructive provability logic is presented in focused sequent form only.
   This is the version of CPL that is most adequate as the foundation of a 
   logic programming language.

 - DetetheredCPL - a less-tethered intuitionistic constructive provability logic
   with negation is presented in natural deduction form and proved to be 
   equivalent to the focused presentation in FocusedCPL. The IMLA workshop 
   paper instead presented a non-focused sequent calculus, and while this 
   system exists in the version control system, it has been removed here in 
   favor of the focused version.

==> anc/TetheredCPL/Axioms.agda <==
-- Constructive Provability Logic 
-- Tethered intuitionstic variant
-- Robert J. Simmons, Bernardo Toninho

-- Valid and invalid axioms

module TetheredCPL.Axioms where
open import Prelude hiding (⊥ ; ¬)
open import Accessibility.Inductive
open import Accessibility.Three
open import Accessibility.IndexedList
open import TetheredCPL.Core
open import TetheredCPL.NatDeduction
open import TetheredCPL.Sequent
open import TetheredCPL.Equiv

¬ : Type → Type
¬ A = A ⊃ ⊥

module PROPERTIES (UWF : UpwardsWellFounded) where
   open TRANS-UWF UWF
   open CORE UWF 

   Trans : Set
   Trans = ∀{w₁ w₂ w₃} → w₁ ≺ w₂ → w₂ ≺ w₃ → w₁ ≺ w₃

   Con : MCtx → W → Set
   Con Γ w = ∀ {w'} → w ≺ w' → Γ ⊢ ⊥ [ w' ] → Void

module AXIOMS (UWF : UpwardsWellFounded) where
   open TRANS-UWF UWF
   open PROPERTIES UWF
   open ILIST UWF
   open CORE UWF 
   open EQUIV UWF

 -- Axioms of intuitionstic propositional logic (Theorem 3.1)
   axI : ∀{Γ A w} 
      → Γ ⊢ A ⊃ A [ w ]
   axI = ⊃I (hyp Z)

   axK : ∀{Γ A B w}
      → Γ ⊢ A ⊃ B ⊃ A [ w ]
   axK = ⊃I (⊃I (hyp (S Z)))

   axS : ∀{Γ A B C w}
      → Γ ⊢ (A ⊃ B ⊃ C) ⊃ (A ⊃ B) ⊃ A ⊃ C [ w ]
   axS = ⊃I (⊃I (⊃I (⊃E (⊃E (hyp (S (S Z))) (hyp Z)) (⊃E (hyp (S Z)) (hyp Z)))))
   
   ax⊥E : ∀{Γ A w}
      → Γ ⊢ ⊥ ⊃ A [ w ]
   ax⊥E = ⊃I (⊥E (hyp Z))

 -- Necessitation rule (Theorem 3.2)
   Nec : ∀{Γ A} 
      → (∀{w} → Γ ⊢ A [ w ])
      → (∀{w} → Γ ⊢ □ A [ w ])
   Nec D = □I (λ ω → D) 

 -- Axioms of IK, Simpson's intuitionistic modal logic (Theorem 3.3)
   axK□ : ∀{Γ A B w}
      → Γ ⊢ □ (A ⊃ B) ⊃ □ A ⊃ □ B [ w ]
   axK□ = ⊃I (⊃I (□E (hyp (S Z))
      λ DAB → □E (hyp Z) 
      λ DA → □I (λ ω → ⊃E (DAB ω) (DA ω))))

   axK◇ : ∀{Γ A B w}
      → Γ ⊢ □ (A ⊃ B) ⊃ ◇ A ⊃ ◇ B [ w ]
   axK◇ = ⊃I (⊃I (□E (hyp (S Z)) 
      λ DAB → ◇E (hyp Z) 
      λ ω DA → ◇I ω (⊃E (DAB ω) DA)))

   ax4□ : ∀{Γ A w}
      → Trans
      → Γ ⊢ □ A ⊃ □ (□ A) [ w ]
   ax4□ _≺≺_ = ⊃I (□E (hyp Z) 
      λ D → □I λ ω → □I λ ω' → D (ω ≺≺ ω'))

 -- Axiom GL (Theorem 3.4)
   axGL : ∀{Γ A w}
      → Trans
      → Γ ⊢ □ (□ A ⊃ A) ⊃ □ A [ w ]
   axGL {A = A} _≺≺_ = ind P lemma _
    where
      P : W → Set
      P = λ w → ∀{Γ} → Γ ⊢ □ (□ A ⊃ A) ⊃ □ A [ w ]
   
      lemma : (w : W) → ((w' : W) → w ≺ w' → P w') → P w
      lemma w ih = ⊃I (□E (hyp Z) 
         λ DInd → □I 
         λ ω → ⊃E (DInd ω) (⊃E (ih _ ω) (□I (λ ω' → DInd (ω ≺≺ ω')))))

 -- Löb rule (Theorem 3.5)
   Löb : ∀{Γ A}
      → (∀{w} → Γ ⊢ □ A ⊃ A [ w ])
      → (∀{w} → Γ ⊢ A [ w ])
   Löb {Γ = Γ} {A = A} = λ D {w} → ind P lemma _ D
    where
      P : W → Set
      P = λ w → (∀{w} → Γ ⊢ □ A ⊃ A [ w ]) → Γ ⊢ A [ w ]
 
      lemma : (w : W) → ((w' : W) → w ≺ w' → P w') → P w
      lemma w ih D = ⊃E D (□I (λ ω → ih _ ω D)) 

 -- De Morgan laws (Theorem 3.6)
   ax◇¬ : ∀{Γ A w} 
      → Con Γ w 
      → Γ ⊢ ◇ (¬ A) ⊃ ¬ (□ A) [ w ]
   ax◇¬ con = ⊃I (◇E (hyp Z) 
      λ ω D₀ → ⊃I (□E (hyp Z) 
      λ D₁ → abort (con ω (wk-nd (wkto ω) (⊃E D₀ (wk-nd (wkto ω) (D₁ ω)))))))

   ax□¬ : ∀{Γ A w} 
      → Con Γ w 
      → Γ ⊢ □ (¬ A) ⊃ ¬ (◇ A) [ w ]
   ax□¬ con = ⊃I (□E (hyp Z)
      λ D₀ → ⊃I (◇E (hyp Z)
      λ ω D₁ → 
       abort (con ω (wk-nd (wkto ω) (⊃E (D₀ ω) (wk-nd (wkto ω) D₁))))))
    
module NON-AXIOMS where
   open TRANS-UWF SmallExample
   open PROPERTIES SmallExample
   open ILIST SmallExample
   open CORE SmallExample
   open SEQUENT SmallExample
   open EQUIV SmallExample

   Q : Type
   Q = a "Q"   

 -- Axioms of IK, Simpson's intuitionistic modal logic (Theorem 3.3)
   ax◇⊥ : [ ⊥ at γ ] ⇒ ¬ (◇ ⊥) [ β ] → Void
   ax◇⊥ (⊃L (S ()) _ _) 
   ax◇⊥ (⊥L (S ())) 
   ax◇⊥ (◇L (S ()) _)
   ax◇⊥ (□L (S ()) _) 
   ax◇⊥ (⊃R D) = lem1 D
    where
      lem1 : ◇ ⊥ at β :: ⊥ at γ :: [] ⇒ ⊥ [ β ] → Void 
      lem1 (□L (S (S ())) _) 
      lem1 (⊃L (S (S ())) _ _)
      lem1 (⊥L (S (S ())))
      lem1 (◇L (S (S ())) _)
      lem1 (◇L Z D) = lem1 (D βγ (⊥L (S Z)))

   axIK : [] ⇒ (◇ Q ⊃ □ ⊥) ⊃ □ (Q ⊃ ⊥) [ β ] → Void
   axIK (⊃R (⊃L (S ()) D₁ D₂))
   axIK (⊃R (⊥L (S ())))
   axIK (⊃R (◇L (S ()) D₁))
   axIK (⊃R (□L (S ()) D₁))
   axIK (⊃L () D₁ D₂)
   axIK (⊥L ())
   axIK (◇L () D₁) 
   axIK (□L () D₁)
   axIK (⊃R (⊃L Z D₁ D₂)) = lem1 D₁
    where
      lem2 : ((◇ Q ⊃ □ ⊥) at β :: []) ⇒ Q [ γ ] → Void
      lem2 (hyp (S ()))
      lem2 (⊃L (S ()) D₁' D₂)
      lem2 (⊥L (S ()))
      lem2 (◇L (S ()) D₁')
      lem2 (□L (S ()) D₁') 
     
      lem1 : ((◇ Q) ⊃ □ ⊥) at β :: [] ⇒ (◇ Q) [ β ] → Void
      lem1 (⊃L Z D₁' D₂) = lem1 D₁'
      lem1 (⊃L (S ()) D₁' D₂)
      lem1 (⊥L (S ())) 
      lem1 (◇R βγ D₁') = lem2 D₁'
      lem1 (◇L (S ()) D₁')
      lem1 (□L (S ()) D₁') 

   axIK (⊃R (□R D)) = lem1 (D βγ)
    where
      lem2 : (Q at γ :: (◇ Q ⊃ □ ⊥) at β :: []) ⇒ ⊥ [ γ ] → Void
      lem2 (⊃L (S (S ())) _ _)
      lem2 (⊥L (S (S ())))
      lem2 (◇L (S (S ())) _)
      lem2 (□L (S (S ())) _) 

      lem1 : ((◇ Q ⊃ □ ⊥) at β :: []) ⇒ (Q ⊃ ⊥) [ γ ] → Void
      lem1 (⊃R D₁) = lem2 D₁
      lem1 (⊃L (S ()) D₁ D₂)
      lem1 (⊥L (S ()))
      lem1 (◇L (S ()) D₁)
      lem1 (□L (S ()) D₁)

 -- De Morgan laws (Theorem 3.6)
   ax◇¬ : [ ⊥ at γ ] ⇒ ◇ (¬ Q) ⊃ ¬ (□ Q) [ β ] → Void
   ax◇¬ (⊃L (S ()) _ _)
   ax◇¬ (⊥L (S ())) 
   ax◇¬ (◇L (S ()) _)
   ax◇¬ (□L (S ()) _)
   ax◇¬ (⊃R D) = lem1 D
    where
     mutual
      lem1 : ◇ (¬ Q) at β :: ⊥ at γ :: [] ⇒ ¬ (□ Q) [ β ] → Void
      lem1 (⊃L (S (S ())) _ _)
      lem1 (⊥L (S (S ()))) 
      lem1 (◇L (S (S ())) _)
      lem1 (□L (S (S ())) _)
      lem1 (◇L Z D) = lem1 (D βγ (⊃R (⊥L (S (S Z)))))
      lem1 (⊃R D) = lem2 D
 
      lem2 : □ Q at β :: ◇ (¬ Q) at β :: ⊥ at γ :: [] ⇒ ⊥ [ β ] → Void
      lem2 (⊃L (S (S (S ()))) _ _)
      lem2 (⊥L (S (S (S ())))) 
      lem2 (◇L (S (S (S ()))) _)
      lem2 (□L (S (S (S ()))) _)
      lem2 (□L Z D) = lem2 (D lem3)
      lem2 (◇L (S Z) D) = lem2 (D βγ (⊥L (S (S Z))))

      lem3 : ∀{w'} → β ≺ w' 
         → □ Q at β :: ◇ (¬ Q) at β :: ⊥ at γ :: [] ⇒ Q [ w' ] 
      lem3 βγ = ⊥L (S (S Z))
 
   ax□¬ : [ ⊥ at γ ] ⇒ □ (¬ Q) ⊃ ¬ (◇ Q) [ β ] → Void
   ax□¬ (⊃L (S ()) _ _)
   ax□¬ (⊥L (S ())) 
   ax□¬ (◇L (S ()) _)
   ax□¬ (□L (S ()) _)
   ax□¬ (⊃R D) = lem1 D
    where
     mutual
      lem1 : □ (¬ Q) at β :: ⊥ at γ :: [] ⇒ ¬ (◇ Q) [ β ] → Void
      lem1 (⊃L (S (S ())) _ _)
      lem1 (⊥L (S (S ()))) 
      lem1 (◇L (S (S ())) _)
      lem1 (□L (S (S ())) _)
      lem1 (□L Z D) = lem1 (D (λ ω → lem3 ω (S Z)))
      lem1 (⊃R D) = lem2 D

      lem2 : ◇ Q at β :: □ (¬ Q) at β :: ⊥ at γ :: [] ⇒ ⊥ [ β ] → Void
      lem2 (⊃L (S (S (S ()))) _ _)
      lem2 (⊥L (S (S (S ())))) 
      lem2 (◇L (S (S (S ()))) _)
      lem2 (□L (S (S (S ()))) _)
      lem2 (◇L Z D) = lem2 (D βγ (⊥L (S (S Z))))
      lem2 (□L (S Z) D) = lem2 (D (λ ω → lem3 ω (S (S Z))))

      lem3 : ∀{Γ A w'} → β ≺ w' → ⊥ at γ ∈ Γ → Γ ⇒ A [ w' ]
      lem3 βγ x = ⊥L x

   ax¬◇ : [ Q at β ] ⇒ ¬ (◇ Q) ⊃ □ (¬ Q) [ β ] → Void
   ax¬◇ (⊃R (⊃L (S (S ())) D₁ D₂))
   ax¬◇ (⊃R (⊥L (S (S ()))))
   ax¬◇ (⊃R (◇L (S (S ())) D₁))
   ax¬◇ (⊃R (□L (S (S ())) D₁))
   ax¬◇ (⊃L (S ()) D₁ D₂) 
   ax¬◇ (⊥L (S ()))
   ax¬◇ (◇L (S ()) D₁) 
   ax¬◇ (□L (S ()) D₁) 
   ax¬◇ (⊃R (□R D₁)) = lem (D₁ βγ)
    where
      lem : (◇ Q ⊃ ⊥) at β :: Q at β :: [] ⇒ Q ⊃ ⊥ [ γ ] → Void
      lem (⊃R (⊃L (S (S (S ()))) D₁ D₂))
      lem (⊃R (⊥L (S (S (S ())))))
      lem (⊃R (◇L (S (S (S ()))) D₁))
      lem (⊃R (□L (S (S (S ()))) D₁))
      lem (⊃L (S (S ())) D₁ D₂)
      lem (⊥L (S (S ())))
      lem (◇L (S (S ())) D₁)
      lem (□L (S (S ())) D₁)

   ax¬◇ (⊃R (⊃L Z D₁ D₂)) = lem D₁
    where
      lem : ¬ (◇ Q) at β :: Q at β :: [] ⇒ ◇ Q [ β ] → Void
      lem (⊃L Z D₁ D₂) = lem D₁
      lem (⊃L (S (S ())) D₁ D₂)
      lem (⊥L (S (S ())))
      lem (◇R βγ (hyp (S (S ())))) 
      lem (◇R βγ (⊃L (S (S ())) D₁ D₂))
      lem (◇R βγ (⊥L (S (S ())))) 
      lem (◇R βγ (◇L (S (S ())) D₁)) 
      lem (◇R βγ (□L (S (S ())) D₁)) 
      lem (◇L (S (S ())) D₁)
      lem (□L (S (S ())) D₁) 

   ax¬□ : [] ⇒ ¬ (□ Q) ⊃ ◇ (¬ Q) [ β ] → Void
   ax¬□ (⊃R (⊃L (S ()) _ _))
   ax¬□ (⊃R (⊥L (S ())))
   ax¬□ (⊃R (◇R βγ (⊃R (⊃L (S (S ())) _ _))))
   ax¬□ (⊃R (◇R βγ (⊃R (⊥L (S (S ()))))))
   ax¬□ (⊃R (◇R βγ (⊃R (◇L (S (S ())) _))))
   ax¬□ (⊃R (◇R βγ (⊃R (□L (S (S ())) _))))
   ax¬□ (⊃R (◇R βγ (⊃L (S ()) _ _)))
   ax¬□ (⊃R (◇R βγ (⊥L (S ()))))
   ax¬□ (⊃R (◇R βγ (◇L (S ()) _)))
   ax¬□ (⊃R (◇R βγ (□L (S ()) _)))
   ax¬□ (⊃R (◇L (S ()) _))
   ax¬□ (⊃R (□L (S ()) _))
   ax¬□ (⊃L () _ _)
   ax¬□ (⊥L ())
   ax¬□ (◇L () _)
   ax¬□ (□L () _)
   ax¬□ (⊃R (⊃L Z D₁ _)) = lem1 D₁ -- lem1 D₁
    where
      lem2 : (¬ (□ Q) at β :: []) ⇒ Q [ γ ] → Void
      lem2 (hyp (S ())) 
      lem2 (⊃L (S ()) _ _)
      lem2 (⊥L (S ()))
      lem2 (◇L (S ()) _)
      lem2 (□L (S ()) _) 

      lem1 : ¬ (□ Q) at β :: [] ⇒ □ Q [ β ] → Void
      lem1 (⊃L Z D₁ _) = lem1 D₁
      lem1 (⊃L (S ()) _ _)
      lem1 (⊥L (S ()))
      lem1 (◇L (S ()) _)
      lem1 (□R D₁) = lem2 (D₁ βγ)
      lem1 (□L (S ()) _)



==> anc/TetheredCPL/Core.agda <==
-- Constructive Provability Logic 
-- Tethered intuitionstic variant
-- Robert J. Simmons, Bernardo Toninho

-- Propositions and their meaning, plus the core metric

-- Turning off the positivity check is necessary; there is no hope for Agda's 
-- positivity checker to work here, and only the upwards-well-foundedness of
-- the accessibility relation preserves the consistency of Agda.
{-# OPTIONS --no-positivity-check #-}

module TetheredCPL.Core where
open import Prelude hiding (⊥)
open import Accessibility.Inductive
open import Accessibility.IndexedList

-- Types/Propositions
infixr 10 _⊃_
data Type : Set where
   a   : (N : String) → Type
   ⊥   : Type
   _⊃_ : (A B : Type) → Type
   ◇   : (A : Type) → Type
   □   : (A : Type) → Type

module CORE (UWF : UpwardsWellFounded) where 
   open UpwardsWellFounded UWF
   open ILIST UWF

   -- Contexts
   MCtx = IList Type

   -- Natural deduction without a metric
   infix 1 _⊢_[_]
   data _⊢_[_] : MCtx → Type → W → Set where
      hyp : ∀{A Γ w}
         → A at w ∈ Γ
         → Γ ⊢ A [ w ]
      ⊃I : ∀{Γ A B w}
         → A at w :: Γ ⊢ B [ w ]
         → Γ ⊢ A ⊃ B [ w ]
      ⊃E : ∀{Γ A B w}
         → Γ ⊢ A ⊃ B [ w ]
         → Γ ⊢ A [ w ]
         → Γ ⊢ B [ w ]
      ⊥E : ∀{Γ C w} 
         → Γ ⊢ ⊥ [ w ]
         → Γ ⊢ C [ w ] 
      ◇I : ∀{Γ A w w'}
         → w ≺ w'
         → Γ ⊢ A [ w' ]
         → Γ ⊢ ◇ A [ w ]
      ◇E : ∀{Γ A C w}
         → Γ ⊢ ◇ A [ w ] 
         → (∀{w'} → w ≺ w' → Γ ⊢ A [ w' ] → Γ ⊢ C [ w ])
         → Γ ⊢ C [ w ]
      □I : ∀{Γ A w}
         → (∀{w'} → w ≺ w' → Γ ⊢ A [ w' ])
         → Γ ⊢ □ A [ w ]
      □E : ∀{Γ A C w}
         → Γ ⊢ □ A [ w ]
         → ((∀{w'} → w ≺ w' → Γ ⊢ A [ w' ]) → Γ ⊢ C [ w ])
         → Γ ⊢ C [ w ]

   -- The alternate, "more natural" □E rule is derivable
   □E-alt : ∀{Γ A C w w'} 
      → Γ ⊢ □ A [ w ]
      → w ≺ w' 
      → (Γ ⊢ A [ w' ] → Γ ⊢ C [ w ])
      → Γ ⊢ C [ w ] 
   □E-alt D ω D' = □E D (λ D'' → D' (D'' ω))

   -- Sequent calculus without a metric
   infix 1 _⇒_[_]
   data _⇒_[_] : MCtx → Type → W → Set where
      hyp : ∀{Q Γ w}
         → a Q at w ∈ Γ
         → Γ ⇒ a Q [ w ]
      ⊃R : ∀{Γ A B w}
         → A at w :: Γ ⇒ B [ w ]
         → Γ ⇒ A ⊃ B [ w ]
      ⊃L : ∀{Γ A B C w}
         → (A ⊃ B) at w ∈ Γ  
         → Γ ⇒ A [ w ]
         → B at w :: Γ ⇒ C [ w ]
         → Γ ⇒ C [ w ]
      ⊥L : ∀{Γ C w} 
         → ⊥ at w ∈ Γ
         → Γ ⇒ C [ w ] 
      ◇R : ∀{Γ A w w'}
         → w ≺ w'
         → Γ ⇒ A [ w' ]
         → Γ ⇒ ◇ A [ w ]
      ◇L : ∀{Γ A C w}
         → (◇ A) at w ∈ Γ
         → (∀{w'} → w ≺ w' → Γ ⇒ A [ w' ] → Γ ⇒ C [ w ])
         → Γ ⇒ C [ w ]
      □R : ∀{Γ A w}
         → (∀{w'} → w ≺ w' → Γ ⇒ A [ w' ]) 
         → Γ ⇒ □ A [ w ]
      □L : ∀{Γ A C w}
         → (□ A) at w ∈ Γ
         → ((∀{w'} → w ≺ w' → Γ ⇒ A [ w' ]) → Γ ⇒ C [ w ])
         → Γ ⇒ C [ w ]

   -- Core metric
   -- The metric could be split, one for the sequent calculus and one for the 
   -- natural deduction system, but there's no real reason to do so
   data Shape (Δ : MCtx) (w : W) : Set where
      s0 : Shape Δ w
      s1 : Shape Δ w → Shape Δ w
      s2 : Shape Δ w → Shape Δ w → Shape Δ w 
      s3 : Shape Δ w → Shape Δ w → Shape Δ w → Shape Δ w
      s◇⇒ : ∀{A}
          → (∀{w'} → w ≺ w' → Δ ⇒ A [ w' ] → Shape Δ w) → Shape Δ w
      s◇⊢ : ∀{A} 
          → (∀{w'} → w ≺ w' → Δ ⊢ A [ w' ] → Shape Δ w) → Shape Δ w
      s□⇒ : ∀{A} 
          → ((∀{w'} → w ≺ w' → Δ ⇒ A [ w' ]) → Shape Δ w) → Shape Δ w
      s□⊢ : ∀{A} 
          → ((∀{w'} → w ≺ w' → Δ ⊢ A [ w' ]) → Shape Δ w) → Shape Δ w


==> anc/TetheredCPL/Equiv.agda <==
-- Constructive Provability Logic 
-- Tethered intuitionstic variant
-- Robert J. Simmons, Bernardo Toninho

-- Equivalence of sequent calculus and natural deduction

module TetheredCPL.Equiv where
open import Prelude
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import TetheredCPL.Core
open import TetheredCPL.NatDeduction
open import TetheredCPL.Sequent

module EQUIV (UWF : UpwardsWellFounded) where
   open TRANS-UWF UWF
   open ILIST UWF
   open CORE UWF
   open NAT-DEDUCTION UWF
   open SEQUENT UWF

   -- Name conflict between natural deduction and sequent calculus weakening
   wk-nd : ∀ {Γ Δ A w} → Γ ⊆ Δ to w → Γ ⊢ A [ w ] → Δ ⊢ A [ w ] 
   wk-nd = NAT-DEDUCTION.wk UWF

   wk-seq : ∀ {Γ Δ A w} → Γ ⊆ Δ to w → Γ ⇒ A [ w ] → Δ ⇒ A [ w ] 
   wk-seq = SEQUENT.wk UWF

   -- Equivalence of natural deduction and sequent calculus
   -- Things are set up such that we have to prove both at once
   equivP : W → Set
   equivP = λ w → 
      ((∀{Γ A} → Γ ⊢ A [ w ] → Γ ⇒ A [ w ]) 
      × (∀{Γ A} → Γ ⇒ A [ w ] → Γ ⊢ A [ w ]))

   -- Given the induction hypothesis, natural deduction implies sequent
   nd→seq' : (w : W) → ((w' : W) → w ≺ w' → equivP w')
              → ∀{Γ A} → Γ ⊢ A [ w ] → Γ ⇒ A [ w ]
   nd→seq' w ih (hyp iN) = iden' _ iN
   nd→seq' w ih (⊃I D) = ⊃R (nd→seq' w ih D)
   nd→seq' w ih (⊃E D D') = 
      cut (nd→seq' w ih D')
       (cut (wk-seq wken (nd→seq' w ih D))
        (⊃L Z (iden' _ (S Z)) (iden _)))
   nd→seq' w ih (⊥E D) = cut (nd→seq' w ih D) (⊥L Z)
   nd→seq' w ih (◇I ω D) = ◇R ω (fst (ih _ ω) D)
   nd→seq' w ih (◇E D D') = 
      cut (nd→seq' w ih D) 
       (◇L Z (λ ω D₀ → wk-seq wken (nd→seq' w ih 
        (D' ω (snd (ih _ ω) (wk-seq (wkto ω) D₀))))))
   nd→seq' w ih (□I D) = □R (λ ω → fst (ih _ ω) (D ω))
   nd→seq' w ih (□E D D') = 
      cut (nd→seq' w ih D)
       (□L Z (λ D₀ → wk-seq wken (nd→seq' w ih 
        (D' (λ ω → snd (ih _ ω) (wk-seq (wkto ω) (D₀ ω)))))))

   -- Given the induction hypothesis, sequent implies natural deduction
   seq→nd' : (w : W) → ((w' : W) → w ≺ w' → equivP w')
              → ∀{Γ A} → Γ ⇒ A [ w ] → Γ ⊢ A [ w ]
   seq→nd' w ih (hyp iN) = hyp iN
   seq→nd' w ih (⊃R D) = ⊃I (seq→nd' w ih D)
   seq→nd' w ih (⊃L iN D D') = 
      subst (⊃E (hyp iN) (seq→nd' w ih D)) (seq→nd' w ih D')
   seq→nd' w ih (⊥L iN) = ⊥E (hyp iN)
   seq→nd' w ih (◇R ω D) = ◇I ω (snd (ih _ ω) D)
   seq→nd' w ih (◇L iN D) = 
      ◇E (hyp iN) (λ ω D₀ → seq→nd' w ih (D ω (fst (ih _ ω) D₀)))
   seq→nd' w ih (□R D) = □I (λ ω → snd (ih _ ω) (D ω))
   seq→nd' w ih (□L iN D) = 
      □E (hyp iN) (λ D₀ → seq→nd' w ih (D (λ ω → fst (ih _ ω) (D₀ ω))))

   -- Therefore, both sequent calculus and natural deduction are equivalent
   nd⇆seq : (w : W) → 
      ((∀{Γ A} → Γ ⊢ A [ w ] → Γ ⇒ A [ w ]) 
      × (∀{Γ A} → Γ ⇒ A [ w ] → Γ ⊢ A [ w ]))
   nd⇆seq = 
      ind equivP (λ w ih → (λ D → nd→seq' _ ih D) , (λ D → seq→nd' _ ih D))
  
   nd→seq : ∀{Γ A w} → Γ ⊢ A [ w ] → Γ ⇒ A [ w ]
   nd→seq = fst (nd⇆seq _)

   seq→nd : ∀{Γ A w} → Γ ⇒ A [ w ] → Γ ⊢ A [ w ]
   seq→nd = snd (nd⇆seq _)


==> anc/TetheredCPL/NatDeduction.agda <==
-- Constructive Provability Logic 
-- Tethered intuitionstic variant
-- Robert J. Simmons, Bernardo Toninho

-- Natural deduction and substitution

module TetheredCPL.NatDeduction where
open import Prelude hiding (⊥)
open import Accessibility.Inductive
open import Accessibility.IndexedList
open import TetheredCPL.Core

module NAT-DEDUCTION (UWF : UpwardsWellFounded) where 
   open TRANS-UWF UWF
   open ILIST UWF
   open CORE UWF

   -- Weakening (outside the metric)
   wkP : W → Set
   wkP = λ w → ∀{Γ Γ' A} → Γ ⊆ Γ' to w → Γ ⊢ A [ w ] → Γ' ⊢ A [ w ]
  
   wk₁ : (w : W) → ((w' : W) → w ≺ w' → wkP w') → wkP w
   wk₁ w ih sub (hyp iN) = hyp (⊆to/now sub iN)
   wk₁ w ih sub (⊃I D) = ⊃I (wk₁ w ih (⊆to/both sub) D)
   wk₁ w ih sub (⊃E D₁ D₂) = ⊃E (wk₁ w ih sub D₁) (wk₁ w ih sub D₂)
   wk₁ w ih sub (⊥E D) = ⊥E (wk₁ w ih sub D)
   wk₁ w ih sub (◇I ω D) = ◇I ω (ih _ ω (⊆to/≺ ω sub) D)
   wk₁ w ih sub (◇E D D') = 
      ◇E (wk₁ w ih sub D) 
       (λ ω D₀ → wk₁ w ih sub (D' ω (ih _ ω (⊆to/≺' ω sub) D₀)))
   wk₁ w ih sub (□I D) = □I (λ ω → ih _ ω (⊆to/≺ ω sub) (D ω))
   wk₁ w ih sub (□E D₁ D₂) = 
      □E (wk₁ w ih sub D₁) 
       (λ D₀ → wk₁ w ih sub (D₂ (λ ω → ih _ ω (⊆to/≺' ω sub) (D₀ ω))))

   wk : ∀{Γ Γ' w A}
      → Γ ⊆ Γ' to w
      → Γ ⊢ A [ w ] 
      → Γ' ⊢ A [ w ]
   wk = ind wkP wk₁ _

   -- Metric
   data ND : (w : W) (Γ Δ : MCtx) → Shape Δ w → Type → Set where
      hyp' : ∀{w A Γ Δ} 
         → A at w ∈ Γ
         → ND w Γ Δ s0 (A)
      ⊃I' : ∀{w A B Γ Δ s}
         → ND w (A at w :: Γ) Δ s B
         → ND w Γ Δ (s1 s) (A ⊃ B)
      ⊃E' : ∀{B w A Γ Δ s₁ s₂}
         → ND w Γ Δ s₁ (A ⊃ B) 
         → ND w Γ Δ s₂ A
         → ND w Γ Δ (s2 s₁ s₂) B
      ⊥E' : ∀{w C Γ Δ s}
         → ND w Γ Δ s ⊥
         → ND w Γ Δ (s1 s) C
      ◇I' : ∀{Γ Δ A w w'}
         → w ≺ w'
         → Δ ⊢ A [ w' ]
         → ND w Γ Δ s0 (◇ A)
      ◇E' : ∀{Γ Δ A C w s₀}
         → ND w Γ Δ s₀ (◇ A)
         → (s : ∀{w'} → w ≺ w' → Δ ⊢ A [ w' ] → Shape Δ w)
         → (∀{w'} (ω : w ≺ w') (D₀ : Δ ⊢ A [ w' ]) → ND w Γ Δ (s ω D₀) C)
         → ND w Γ Δ (s2 s₀ (s◇⊢ s)) C
      □I' : ∀{w A Γ Δ}
         → (∀{w'} → w ≺ w' → Δ ⊢ A [ w' ]) 
         → ND w Γ Δ s0 (□ A) 
      □E' : ∀{w A Γ Δ C s₀}
         → ND w Γ Δ s₀ (□ A)
         → (s : (∀{w'} → w ≺ w' → Δ ⊢ A [ w' ]) → Shape Δ w)
         → ((D₀ : ∀{w'} → w ≺ w' → Δ ⊢ A [ w' ]) → ND w Γ Δ (s D₀) C)
         → ND w Γ Δ (s2 s₀ (s□⊢ s)) C

   -- Getting in and out of the metric
   m→ : ∀{Γ Δ w A s} → Δ ⊆ Γ to w → ND w Γ Δ s A → Γ ⊢ A [ w ]
   m→ sub (hyp' iN) = hyp iN
   m→ sub (⊃I' D) = ⊃I (m→ (⊆to/wken sub) D)
   m→ sub (⊃E' DA D) = ⊃E (m→ sub DA) (m→ sub D)
   m→ sub (⊥E' D) = ⊥E (m→ sub D)
   m→ sub (◇I' ω D) = ◇I ω (wk (⊆to/≺ ω sub) D)
   m→ sub (◇E' DA s D) = 
      ◇E (m→ sub DA) (λ ω D₀ → m→ sub (D ω (wk (⊆to/≺' ω sub) D₀)))
   m→ sub (□I' D) = □I (λ ω → wk (⊆to/≺ ω sub) (D ω) )
   m→ sub (□E' DA s D) = 
      □E (m→ sub DA) 
       (λ D₀ → m→ sub (D (λ ω → wk (⊆to/≺' ω sub) (D₀ ω))))

   →m : ∀{Γ w Δ A} → (Γ ↓ w) ≡ Δ → Γ ⊢ A [ w ] → ∃ λ s → ND w Γ Δ s A
   →m Refl (hyp iN) = , hyp' iN
   →m {Γ} Refl (⊃I D) = , ⊃I' (snd (→m extend↓ D))
   →m Refl (⊃E D₁ D₂) = , 
      ⊃E' (snd (→m refl D₁)) (snd (→m refl D₂)) 
   →m Refl (⊥E D) = , ⊥E' (snd (→m refl D))
   →m Refl (◇I ω D) = , ◇I' ω (wk (⊆to/↓≺ _ (≺+0 ω)) D)
   →m Refl (◇E D₁ D₂) = ,
      ◇E' (snd (→m refl D₁)) _ 
       (λ ω D₀ → snd (→m refl (D₂ ω (wk (⊆to/≺ ω (⊆to/↓ _)) D₀))))
   →m {Γ} Refl (□I D) = , □I' (λ ω → wk (⊆to/↓≺ Γ (≺+0 ω)) (D ω))
   →m {Γ} Refl (□E D₁ D₂) = , 
      □E' (snd (→m refl D₁)) _
       (λ D₀ → snd (→m refl (D₂ (λ ω → wk (⊆to/≺ ω (⊆to/↓ Γ)) (D₀ ω)))))

   -- Weakening (inside the metric)
   wk' : ∀{Γ Γ' w Δ s A}
      → Γ ⊆ Γ' to w
      → ND w Γ Δ s A 
      → ND w Γ' Δ s A
   wk' sub (hyp' iN) = hyp' (⊆to/now sub iN)
   wk' sub (⊃I' D) = ⊃I' (wk' (⊆to/both sub) D)
   wk' sub (⊃E' D₁ D₂) = ⊃E' (wk' sub D₁) (wk' sub D₂)
   wk' sub (⊥E' D) = ⊥E' (wk' sub D)
   wk' sub (◇I' ω D) = ◇I' ω D
   wk' sub (◇E' D₁ s D₂) = ◇E' (wk' sub D₁) s (λ ω D₀ → wk' sub (D₂ ω D₀)) 
   wk' sub (□I' D) = □I' D
   wk' sub (□E' D₁ s D₂) = □E' (wk' sub D₁) s (λ D₀ → wk' sub (D₂ D₀))
 
   -- Substitution theorem
   subst' : ∀{Γ Δ w A s₁ s₂ C} 
      → ND w Γ Δ s₁ A
      → ND w (A at w :: Γ) Δ s₂ C
      → ∃ λ s₃ → ND w Γ Δ s₃ C
   subst' D (hyp' Z) = , D
   subst' D (hyp' (S iN)) = , hyp' iN
   subst' D (⊃I' D₁) = , ⊃I' (snd (subst' (wk' wken D) (wk' exch D₁)))
   subst' D (⊃E' D₁ D₂) = , ⊃E' (snd (subst' D D₁)) (snd (subst' D D₂))
   subst' D (⊥E' D₁) = , ⊥E' (snd (subst' D D₁))
   subst' D (◇I' ω D₁) = , ◇I' ω D₁
   subst' D (◇E' D₁ s D₂) = ,
      ◇E' (snd (subst' D D₁)) _ (λ ω D₀ → snd (subst' D (D₂ ω D₀))) 
   subst' D (□I' D₁) = , □I' D₁
   subst' D (□E' D₁ s D₂) = , 
      □E' (snd (subst' D D₁)) _ (λ D₀ → snd (subst' D (D₂ D₀)))

   subst : ∀{Γ A w C} 
      → Γ ⊢ A [ w ] 
      → A at w :: Γ ⊢ C [ w ]
      → Γ ⊢ C [ w ]
   subst D E = 
      m→ (⊆to/↓ _) (snd (subst' (snd (→m refl D)) (snd (→m extend↓ E))))


==> anc/TetheredCPL/Sequent.agda <==
-- Constructive Provability Logic 
-- Tethered intuitionstic variant
-- Robert J. Simmons, Bernardo Toninho

-- Soundness and completeness of the sequent calculus

-- Uncomment this to make the file load faster:
-- {-# OPTIONS --no-termination-check #-}

module TetheredCPL.Sequent where
open import Prelude hiding (⊥)
open import Accessibility.Inductive 
open import Accessibility.IndexedList
open import TetheredCPL.Core 

module SEQUENT (UWF : UpwardsWellFounded) where
   open TRANS-UWF UWF
   open ILIST UWF
   open CORE UWF 

   -- Weakening (outside the metric)
   wkP : W → Set
   wkP = λ w → ∀{Γ Γ' A} → Γ ⊆ Γ' to w → Γ ⇒ A [ w ] → Γ' ⇒ A [ w ]
  
   wk₁ : (w : W) → ((w' : W) → w ≺ w' → wkP w') → wkP w
   wk₁ w ih sub (hyp iN) = hyp (⊆to/now sub iN)
   wk₁ w ih sub (⊃R D) = ⊃R (wk₁ w ih (⊆to/both sub) D)
   wk₁ w ih sub (⊃L iN D D') = 
      ⊃L (⊆to/now sub iN) (wk₁ w ih sub D) (wk₁ w ih (⊆to/both sub) D')
   wk₁ w ih sub (⊥L iN) = ⊥L (⊆to/now sub iN)
   wk₁ w ih sub (◇R ω D) = ◇R ω (ih _ ω (⊆to/≺ ω sub) D)
   wk₁ w ih sub (◇L iN D) = 
      ◇L (⊆to/now sub iN)
       (λ ω D₀ → wk₁ w ih sub (D ω (ih _ ω (⊆to/≺' ω sub) D₀)))
   wk₁ w ih sub (□R D) = □R (λ ω → ih _ ω (⊆to/≺ ω sub) (D ω))
   wk₁ w ih sub (□L iN D) = 
      □L (⊆to/now sub iN) 
       (λ D₀ → wk₁ w ih sub (D (λ ω → ih _ ω (⊆to/≺' ω sub) (D₀ ω))))
 
   wk : ∀{Γ Γ' w A}
      → Γ ⊆ Γ' to w
      → Γ ⇒ A [ w ] 
      → Γ' ⇒ A [ w ]
   wk = ind wkP wk₁ _
 
   -- Metric
   data Seq : (w : W) (Γ Δ : MCtx) → Shape Δ w → Type → Set where
      hyp' : ∀{w Q Γ Δ} 
         → a Q at w ∈ Γ
         → Seq w Γ Δ s0 (a Q)
      ⊃R' : ∀{w A B Γ Δ s}
         → Seq w (A at w :: Γ) Δ s B
         → Seq w Γ Δ (s1 s) (A ⊃ B)
      ⊃L' : ∀{B w A C Γ Δ s₁ s₂}
         → ((A ⊃ B) at w) ∈ Γ
         → Seq w Γ Δ s₁ A 
         → Seq w (B at w :: Γ) Δ s₂ C
         → Seq w Γ Δ (s2 s₁ s₂) C
      ⊥L' : ∀{w C Γ Δ} 
         → ⊥ at w ∈ Γ
         → Seq w Γ Δ s0 C
      ◇R' : ∀{w Γ Δ w' A}
         → w ≺ w'
         → Δ ⇒ A [ w' ]
         → Seq w Γ Δ s0 (◇ A)
      ◇L' : ∀{w Γ Δ C A}
         → (◇ A) at w ∈ Γ
         → (s : ∀{w'} → w ≺ w' → Δ ⇒ A [ w' ] → Shape Δ w)
         → (∀{w'} (ω : w ≺ w') (D₀ : Δ ⇒ A [ w' ]) → Seq w Γ Δ (s ω D₀) C)
         → Seq w Γ Δ (s◇⇒ s) C
      □R' : ∀{w A Γ Δ}
         → (∀{w'} → w ≺ w' → Δ ⇒ A [ w' ]) 
         → Seq w Γ Δ s0 (□ A) 
      □L' : ∀{w A Γ Δ C}
         → (□ A) at w ∈ Γ
         → (s : (∀{w'} → w ≺ w' → Δ ⇒ A [ w' ]) → Shape Δ w)
         → ((D₀ : ∀{w'} → w ≺ w' → Δ ⇒ A [ w' ]) → Seq w Γ Δ (s D₀) C)
         → Seq w Γ Δ (s□⇒ s) C

   -- Getting into and out of the metric
   m→ : ∀{Γ Δ w A s} → Δ ⊆ Γ to w → Seq w Γ Δ s A → Γ ⇒ A [ w ]
   m→ sub (hyp' iN) = hyp iN
   m→ sub (⊃R' D) = ⊃R (m→ (⊆to/wken sub) D)
   m→ sub (⊃L' iN D D') = ⊃L iN (m→ sub D) (m→ (⊆to/wken sub) D')
   m→ sub (⊥L' iN) = ⊥L iN
   m→ sub (◇R' ω D) = ◇R ω (wk (⊆to/≺ ω sub) D)
   m→ sub (◇L' ω s D) = 
      ◇L ω (λ ω D₀ → m→ sub (D ω (wk (⊆to/≺' ω sub) D₀)))
   m→ sub (□R' D) = □R (λ ω → wk (⊆to/≺ ω sub) (D ω))
   m→ sub (□L' iN s D) = 
      □L iN (λ D₀ → m→ sub (D (λ ω → wk (⊆to/≺' ω sub) (D₀ ω))))

   →m : ∀{Γ w Δ A} → (Γ ↓ w) ≡ Δ → Γ ⇒ A [ w ] → ∃ λ s → Seq w Γ Δ s A
   →m Refl (hyp iN) = , hyp' iN
   →m Refl (⊃R D) = , ⊃R' (snd (→m extend↓ D))
   →m Refl (⊃L iN D D') = , ⊃L' iN (snd (→m refl D)) (snd (→m extend↓ D'))
   →m Refl (⊥L iN) = , ⊥L' iN
   →m Refl (◇R ω D) = , ◇R' ω (wk (⊆to/↓≺ _ (≺+0 ω)) D)
   →m {Γ} Refl (◇L iN D) = , 
      ◇L' iN _ 
       (λ ω D₀ → snd (→m refl (D ω (wk (⊆to/≺ ω (⊆to/↓ _)) D₀))))
   →m {Γ} Refl (□R D) = , □R' (λ ω → wk (⊆to/↓≺ Γ (≺+0 ω)) (D ω))
   →m {Γ} Refl (□L iN D) = ,
      □L' iN _ 
       (λ D₀ → snd (→m refl (D (λ ω → wk (⊆to/≺ ω (⊆to/↓ Γ)) (D₀ ω)))))

   -- Weakening (inside the metric)
   wk' : ∀{Γ' Γ Δ A w s} 
      → Γ ⊆ Γ' to w
      → Seq w Γ Δ s A 
      → Seq w Γ' Δ s A
   wk' sub (hyp' iN) = hyp' (⊆to/now sub iN)
   wk' sub (⊃R' D) = ⊃R' (wk' (⊆to/both sub) D)
   wk' sub (⊃L' iN D D') = 
      ⊃L' (⊆to/now sub iN) (wk' sub D) (wk' (⊆to/both sub) D')
   wk' sub (⊥L' iN) = ⊥L' (⊆to/now sub iN)
   wk' sub (◇R' ω D) = ◇R' ω D
   wk' sub (◇L' iN s D) = ◇L' (⊆to/now sub iN) _ (λ ω D₀ → wk' sub (D ω D₀))
   wk' sub (□R' D) = □R' D
   wk' sub (□L' iN s D) = 
      □L' (⊆to/now sub iN) _ (λ D₀ → wk' sub (D (λ ω → D₀ ω)))
   
   -- Admissibility of cut (tethered)
   cut' : ∀{Γ Δ w A s₁ s₂ C} 
      → Seq w Γ Δ s₁ A
      → Seq w (A at w :: Γ) Δ s₂ C
      → ∃ λ s₃ → Seq w Γ Δ s₃ C
   cut' (hyp' iN) (hyp' Z) = , hyp' iN
   cut' (⊃R' D) (⊃L' Z EA E) with cut' (⊃R' D) EA | cut' (wk' wken (⊃R' D)) 
                                                          (wk' exch E)
   ... | _ , EA' | _ , E' = cut' (snd (cut' EA' D)) E'
   cut' (◇R' ω D) (◇L' Z s E) = cut' (◇R' ω D) (E ω D)
   cut' (□R' D) (□L' Z s E) = cut' (□R' D) (E D)

   -- Left commutative cuts
   cut' (⊃L' iN DA D) E = , ⊃L' iN DA (snd (cut' D (wk' wkex E)))
   cut' (⊥L' iN) E = , ⊥L' iN
   cut' (◇L' iN s D) E = , ◇L' iN _ (λ ω D₀ → snd (cut' (D ω D₀) E))
   cut' (□L' iN s D) E = , □L' iN _ (λ D₀ → snd (cut' (D D₀) E))

   -- Right commutative cuts
   cut' D (hyp' (S iN)) = , hyp' iN
   cut' D (⊥L' (S iN)) = , ⊥L' iN
   cut' D (⊃R' E) = , ⊃R' (snd (cut' (wk' wken D) (wk' exch E)))
   cut' D (⊃L' (S iN) EA E) = , 
      ⊃L' iN (snd (cut' D EA)) (snd (cut' (wk' wken D) (wk' exch E)))
   cut' D (◇R' ω E) = , ◇R' ω E
   cut' D (◇L' (S iN) s E) = , ◇L' iN _ (λ ω D₀ → snd (cut' D (E ω D₀)))
   cut' D (□R' E) = , □R' E
   cut' D (□L' (S iN) s E) = , □L' iN _ (λ D₀ → snd (cut' D (E D₀)))

   cut : ∀{Γ w A C} → Γ ⇒ A [ w ] → A at w :: Γ ⇒ C [ w ] → Γ ⇒ C [ w ]
   cut D E = 
      m→ (⊆to/↓ _) (snd (cut' (snd (→m refl D)) (snd (→m extend↓ E))))

   -- The identity theorem
   iden : ∀{w Γ}(A : _) → A at w :: Γ ⇒ A [ w ]
   iden (a N) = hyp Z
   iden (A ⊃ B) = ⊃R (⊃L (S Z) (iden A) (iden B))
   iden ⊥ = ⊥L Z
   iden (◇ A) = ◇L Z ◇R
   iden (□ A) = □L Z □R

   iden' : ∀{w Γ}(A : _) → (A at w) ∈ Γ → Γ ⇒ A [ w ]
   iden' (a N) iN = hyp iN
   iden' (A ⊃ B) iN = ⊃R (⊃L (S iN) (iden A) (iden B))
   iden' ⊥ iN = ⊥L iN
   iden' (◇ A) iN = ◇L iN ◇R
   iden' (□ A) iN = □L iN □R

